Interactions and cold collisions of AlF in the ground and excited electronic states with He

Aluminium monofluoride (AlF) is a promising candidate for laser cooling and the production of dense ultracold molecular gases, thanks to its relatively high chemical stability and diagonal Frank-Condon factors. In this study, we examine the interactions and collisions of AlF in its $X^1\Sigma^+$, $a^3\Pi$, and $A^{1}\Pi$ electronic states with ground-state He using state-of-the-art \textit{ab initio} quantum chemistry techniques. We construct accurate potential energy surfaces (PESs) employing either the explicitly correlated coupled-cluster CCSD(T)-F12 method augmented by the CCSDT correction or the multireference configuration-interaction method for higher-excited electronic states. Subsequently, we employ these PESs in coupled-channel calculations to determine the scattering cross-sections for AlF+He collisions and bound states of the complex. We estimate the uncertainty of the calculated PESs and apply it to assess the uncertainty of the scattering results. We find a relatively low sensitivity of the cross-sections to the variation of the PESs, but the positions of shape resonances remain uncertain. The present results are relevant for further improvements and optimizations of buffer-gas cooling of AlF molecules.

==> anc/PES_A1A2.dat <==
	0,B2	8.8877	20.4014	31.9828	43.5795	55.181	66.7869	78.3932	90	101.6067	113.213	124.818	136.4204	148.0171	159.5985	171.1122	180,B2
5	5133.5774614793	6599.13467320597	6869.91369394853	7219.92744597471	7412.07090117628	7046.62369309818	5786.21600320614	4156.03964975161	2722.71228758729	1670.40605331683	1027.44634281709	837.08721636555	1217.16021385349	2298.76192186983	3957.32951359052	5486.00104495386	5361.2823911418
5.15	4311.55059429297	5470.13083438625	5755.73097696024	6094.03356267626	6278.6424537956	5950.0889311886	4903.93018133245	3552.57878859294	2339.54469780225	1429.62263039304	853.34150753741	639.65222781057	866.20930515294	1615.50666911849	2783.5747975099	3859.21776929459	3789.39630493456
5.3	3599.45198553561	4517.22466049569	4795.33413391365	5119.63423817187	5294.30312325322	5011.0886699182	4147.47136015737	3028.8815925786	2005.63379945254	1222.7151167641	711.45993758115	491.52660460236	612.97508641252	1125.67660341376	1944.06897071073	2698.62494683504	2661.70272966191
5.45	2984.98008213967	3713.18812881243	3974.58680382605	4282.27706801019	4447.12885284691	4210.95878666674	3501.32707276182	2576.53559910236	1715.63538527331	1044.79800714395	595.01986685041	379.99398662078	431.04159104507	776.43101259608	1346.41540828832	1873.86781523907	1856.00038552936
5.6	2457.92053477841	3035.88722280012	3278.34084766582	3567.4942845157	3723.29054607736	3531.84940969499	2951.08661487434	2187.31928848696	1464.54543367776	891.76712593289	498.82413608311	295.60160150866	300.88655062314	528.87460255963	923.07298729873	1290.25843445435	1282.83141294131
5.75	2009.02468250149	2468.20731073338	2691.69832748068	2961.09904754056	3108.48943073492	2957.29994167795	2483.70441442829	1853.50276422858	1247.75058792227	760.15916345374	418.88050174136	231.36796125389	208.15193478671	354.51078721537	624.84646920331	879.23292975648	877.00087275921
5.9	1629.58596669714	1995.38872367746	2200.49215583958	2449.53879862052	2588.83276267729	2472.49584502312	2087.54392648805	1567.96626929758	1061.02596136009	647.03535439741	352.09876102068	182.13541202797	142.35782990553	232.57068223177	416.04708425515	591.28221388448	591.16150283743
6.05	1312.47146185786	1604.19494663675	1791.53410216573	2020.1322935764	2151.36275969023	2064.32570527456	1752.35788053223	1324.29236548352	900.57244812861	549.86954576109	296.07347196531	144.10923746091	95.8665188208	147.98076995175	270.88436856544	390.76580151026	391.05770276949
6.2	1046.42211941335	1282.62071729555	1452.81670939712	1661.27810341354	1784.31777629845	1721.31977821621	1469.2070748402	1116.77251763409	762.98819144733	466.4933281905	248.90837376341	114.49772024639	63.15821456287	89.85949817033	170.78637885896	252.11270337601	251.97443435848
6.35	828.70767495397	1019.83715736032	1173.5966943463	1362.55337790575	1477.2398463348	1433.54025255639	1230.33966544504	940.35222499736	645.25102564738	395.03019359059	209.10225993894	91.24657783825	40.25384207171	50.38698578498	102.44856300449	157.0340984805	156.14083673233
6.5	649.29594309671	806.28175715839	944.43225838765	1114.74457204365	1220.94834598455	1192.43859141765	1029.08362356435	790.61785274392	544.67458124532	333.85822443827	175.44582527509	72.84582477521	24.30023114432	23.97101919782	56.36766947973	92.50197272757	90.8186023078
6.75	421.85657773772	537.68431424797	651.92963866871	793.50833363419	885.57135709976	874.94878495936	762.04006104141	590.1453352959	408.95805367385	251.04166717673	130.42938371068	50.03143688276	7.89011298444997	-1.30148456183003	11.57728678525	28.96845654569	26.24477637498
6.9	320.00059623693	417.879697424	519.14968166002	645.06227746472	728.82038089325	725.42510835168	635.25834569795	494.13835271126	343.46462903714	210.92828886886	108.83088527397	39.81708755602	2.02575084412996	-9.34084029536002	-3.08361856555001	7.68380683131001	4.57824080265999
7.05	238.76864581121	322.2765481604	411.64442315729	523.12217248112	598.84969916136	600.66036486711	528.85265509653	413.06881351248	287.87170500484	176.79120476312	90.54425901905	31.53630972839	-1.92259776756	-14.07490808603	-12.06452046607	-5.73048261541	-9.03357581196003
7.2	174.5042791081	246.35368905857	324.88390677668	423.16684128479	491.23031385051	496.66231096776	439.6296333561	344.70466070229	240.76586495331	147.78543753016	75.07568702617	24.800633303	-4.52556689122001	-16.59886634253	-17.21339530933	-13.80275954359	-17.15852665158
7.35	124.09754060633	186.3559091821	255.0953636113	341.39937275943	402.23774047263	410.05762157516	364.89193726167	287.12768600575	200.91585620264	123.19330512661	62.00377800381	19.30279379645	-6.19576883312999	-17.6677077955	-19.82075392561	-18.3041842254	-21.58971945147
7.5	84.93229270438	139.18861623389	199.13372219892	274.63957950185	328.73788129704	338.00410021786	302.35264115822	238.7006086756	167.2616162851	102.37613637626	50.97956728868	14.81234284619	-7.21413112097004	-17.79500308148	-20.77107907784	-20.45284086289	-23.58035435464
7.65	54.81378909225	102.31248873327	154.40918189374	220.23620796957	268.1102092296	278.11605765689	250.07378405402	198.02976480499	138.8835464968	84.78743944792	41.69359565107	11.13614277694	-7.78037566895	-17.34508008793	-20.6745102402	-21.08053830755	-23.99735615354
7.8	31.9335588105	73.65788090991	118.78405978982	175.98353812104	218.16217270662	228.39188525753	206.42247469443	163.91023866973	115.00031715138	69.96412287018	33.89127251902	8.13592457116999	-8.03716098722	-16.5483871774	-19.93488073373	-20.75791059998	-23.42452736663
7.95	14.79697962202	51.53483810511	90.50914307809	140.05773577265	177.06335330556	187.1460178537	170.01382815784	135.33025222091	94.93375163905	57.49137959045	27.34434427629	5.69317192813998	-8.07886116710999	-15.56733557683	-18.83531283242	-19.86684359812	-22.27009080757
8.1	2.18816207107	34.58700709929	68.15126241812	110.9444259705	143.29059708728	152.98040204593	139.68462889995	111.42946490501	78.10663168028	47.02243969175	21.87503647177	3.70912126390001	-7.97570809054003	-14.50288361648	-17.55138624107	-18.66412262024	-20.79961077987
8.25	-6.88052968185002	21.71701473745	50.54720226561	87.40796654206	115.57753543091	124.70987482682	114.45382532019	91.46824721556	64.01636037008	38.25223343699	17.3165483859	2.10476171128997	-7.77598617633003	-13.42745792458	-16.20161726042	-17.31435363959	-19.18866698833
8.4	-13.2123727862	12.0491572419	36.75102696095	68.41463197532	92.87069010765	101.34460561056	93.49180331338	74.82548594683	52.24374116324	30.92836500052	13.52841625484	0.82083511993998	-7.51261661913002	-12.37178494947	-14.86062726501	-15.92068973274	-17.55577573369
8.55	-17.44164892557	4.88111579344	25.99238054933	53.13041867248	74.2921625935	82.06375927721	76.10063355294	60.97224723811	42.43103041123	24.82477551241	10.39212377785	-0.204111406830025	-7.20754688204003	-11.3687858858	-13.57450592735	-14.55336278161	-15.96677940525
8.7	-20.07095500495	-0.351159409600008	17.65453931764	40.85739730696	59.12207609878	66.17599073912	61.69651352041	49.46299758847	34.26657413803	19.75052204369	7.80451787836	-1.00519380998003	-6.88491917446999	-10.42943446512	-12.36081121792	-13.25187821978	-14.4633781829
8.85	-21.508513838	-4.08442288291001	11.23929585351	31.0337128234	46.75468064193	53.10627646307	49.78562529604	39.91804588628	27.48919753275	15.54977760635	5.68219819659	-1.63069650833002	-6.54473349642001	-9.55592543374003	-11.2371011072	-12.03598876404	-13.06751952974
9	-22.06597940074	-6.66983403609003	6.34501158220996	23.20066324301	36.6961583032	42.37396700717	39.95316182724	32.01915391659	21.87723121808	12.07768894393	3.94834861168997	-2.10476171129002	-6.20454781837004	-8.75045353797	-10.2055703415	-10.91447339963	-11.79017717732
9.25	-21.67311981125	-9.14770262008002	0.722071535989995	13.55914270318	23.97101919782	28.62607612133	27.27630714068	21.79822035092	14.61920517091	7.60918545676997	1.76238128693	-2.62711133307001	-5.64269276300999	-7.55870629164004	-8.69119538760002	-9.26182942820001	-9.9202533212
9.5	-20.29701387488	-10.10461201124	-2.66003252772	7.06927786450999	15.05815443291	18.81994960825	18.15494147632	14.42167800301	9.38473522155999	4.42021906833997	0.248006333030002	-2.90584411444002	-5.10497991706	-6.53595451118002	-7.40726879625003	-7.85938653611001	-8.34881496324001
9.75	-18.45342697448	-10.15509117637	-4.56287757849003	2.77196458953	8.86896983870996	11.88016177603	11.64532392086	9.14111838114997	5.65147174824999	2.17499359320998	-0.768161208500007	-3.01558142994003	-4.60018826576	-5.66025073349003	-6.32745361173002	-6.68300251395	-7.04513565510004
10	-16.45620783238	-9.68761021234	-5.50881323810003	-0.006584238930008	4.62652522147998	7.01660395306997	7.04074616247997	5.40127066891	3.02216566886999	0.621113205729976	-1.42219560888003	-2.99802345945999	-4.13490204804	-4.91403698809004	-5.42102338570003	-5.69756142076	-5.96312572427004
10.25	-14.48971513862	-8.95675969111001	-5.84680416984002	-1.73384958490003	1.76677077954998	3.65425260615	3.82324807202	2.78513306738997	1.19833148525997	-0.423586037830007	-1.81944469099	-2.90803886075	-3.70473177128003	-4.27536581188002	-4.65505692351	-4.8723368082	-5.06766922979003
10.5	-12.65051773084	-8.11178236176004	-5.81168822888004	-2.75440661905001	-0.116321554430023	1.36293745851	1.61094379154	0.987635839499988	-0.035115940960029	-1.10176264762002	-2.02575084413001	-2.76318560429001	-3.31845642071999	-3.72667923438	-4.01638574730004	-4.18318646686	-4.32584497701001
10.75	-10.98470528155	-7.24924706193002	-5.5527081643	-3.29211946500001	-1.31465303969	-0.158021734320013	0.122905793359984	-0.219474631000029	-0.847172075660013	-1.51876444652002	-2.11134595022002	-2.58980064579999	-2.96510226481	-3.25700352404003	-3.47428340873002	-3.60157869471003	-3.70692651759002
11	-9.50544626861004	-6.41963295675	-5.17960129160003	-3.51378884231002	-2.03891932199003	-1.13687858858001	-0.853756314590022	-1.00299906366999	-1.35635321958004	-1.74921280907003	-2.10476171129002	-2.40105246314002	-2.64905879617002	-2.853170203	-3.01338668363	-3.11434501389002	-3.19116113474004
11.25	-8.21713018464003	-5.65147174825004	-4.74943101484002	-3.52695732016999	-2.43397365779001	-1.73165483859	-1.45950629614999	-1.48584325187003	-1.65044922512	-1.85236588563999	-2.04111406830001	-2.21010953417001	-2.36374177587	-2.50420553971002	-2.62711133307001	-2.70173270760999	-2.75660136536
11.5	-7.09780956654001	-4.9601266606	-4.30828700653002	-3.41722000467003	-2.60735861628003	-2.06306153140003	-1.81066570575	-1.75360230169001	-1.79530248158	-1.86553436350001	-1.94015573803999	-2.02136135151004	-2.10915120391004	-2.20352529524	-2.29350989395004	-2.35276804432002	-2.39446822421001
11.75	-6.13651068276001	-4.34120820118001	-3.87153249083999	-3.22847182201001	-2.63369557200002	-2.21230428048	-1.98185591793003	-1.88089758767001	-1.83919740778002	-1.82163943730003	-1.81944469099	-1.84139215409001	-1.88309233398	-1.94454523066002	-2.00819287365002	-2.05647729247002	-2.08720374081003
12	-5.31348081651	-3.79910586261	-3.46330967717999	-3.00460769839	-2.56785318270003	-2.24083598251002	-2.03233508306002	-1.90503979708001	-1.81286045206004	-1.74262857014003	-1.69214940500999	-1.66800719559999	-1.67898092715002	-1.71848636073003	-1.76457603324004	-1.80188672051001	-1.82383418361002
12.5	-4.00102252313003	-2.90803886075	-2.74562763381002	-2.51737401756999	-2.28692565502003	-2.09159323343	-1.92698726018003	-1.78432875003002	-1.64825447881002	-1.52534868545003	-1.4265851015	-1.36293745851	-1.3387952491	-1.34976898065003	-1.37391119006003	-1.39585865315999	-1.41122187733004
13	-3.04630787828004	-2.23864123620003	-2.16401986166	-2.05867203878	-1.93796099173001	-1.81944469099	-1.69434415132003	-1.56265937272	-1.42000086257004	-1.28831608397001	-1.18077351478003	-1.10834688655003	-1.07103619928002	-1.06664670666	-1.07762043821003	-1.09298366238003	-1.10176264762002
13.5	-2.33959956646	-1.73384958490003	-1.70531788287001	-1.65922821036	-1.6021648063	-1.52754343176002	-1.43316934043001	-1.31904253231002	-1.19174724633001	-1.07103619928002	-0.970077869019997	-0.897651240789999	-0.86034055352003	-0.84936682197	-0.855951060900009	-0.866924792449991	-0.87350903138
14	-1.81724994468001	-1.35415847327	-1.34976898065003	-1.33221101017004	-1.30806880076004	-1.25978438194004	-1.18516300740001	-1.09298366238003	-0.983246346880014	-0.880093270310008	-0.790108671600019	-0.730850521230038	-0.693539833960022	-0.682566102409992	-0.684760848720026	-0.691345087650035	-0.697929326579996
14.5	-1.4265851015	-1.06884145297003	-1.06884145297003	-1.06884145297003	-1.05786772142	-1.02714127307999	-0.972272615330032	-0.895456494480012	-0.805471895770023	-0.719876789680008	-0.645255415140023	-0.592581503700002	-0.561855055359995	-0.553076070119999	-0.553076070119999	-0.557465562740021	-0.564049801670029
15	-1.13029434965	-0.84936682197	-0.853756314590022	-0.86034055352003	-0.858145807209996	-0.836198344110031	-0.792303417910006	-0.728655774920003	-0.658423892999992	-0.585997264769994	-0.526739114400013	-0.482844188200035	-0.458701978790036	-0.449922993549993	-0.452117739860028	-0.452117739860028	-0.460896725100023
16	-0.728655774920003	-0.550881323810012	-0.555270816430034	-0.564049801670029	-0.566244547980016	-0.553076070119999	-0.524544368090026	-0.487233680820009	-0.441144008309998	-0.395054335800033	-0.35554890222003	-0.329211946499996	-0.311653976020005	-0.305069737089997	-0.30287499078001	-0.305069737089997	-0.309459229710018
17	-0.485038934510023	-0.364327887460025	-0.370912126390034	-0.377496365319995	-0.377496365319995	-0.370912126390034	-0.351159409600008	-0.327017200190009	-0.298485498160036	-0.269953796130015	-0.245811586720015	-0.226058869930038	-0.217279884689995	-0.212890392070021	-0.210695645760034	-0.212890392070021	-0.217279884690042
18	-0.331406692810031	-0.250201079340037	-0.254590571960011	-0.258980064580032	-0.258980064580032	-0.252395825650024	-0.243616840410029	-0.226058869930038	-0.206306153140012	-0.188748182660021	-0.173384958490017	-0.16021648063	-0.153632241699992	-0.149242749080018	-0.149242749080018	-0.149242749080018	-0.153632241700039
19	-0.232643108859998	-0.177774451109991	-0.177774451109991	-0.179969197420026	-0.179969197420026	-0.175579704800004	-0.17119021218003	-0.158021734320013	-0.147048002770031	-0.131684778600027	-0.122905793360032	-0.114126808120036	-0.109737315500015	-0.107542569190028	-0.105347822879993	-0.107542569190028	-0.111932061810002
20	-0.166800719560009	-0.127295285980005	-0.127295285980005	-0.127295285980005	-0.129490032289992	-0.125100539670018	-0.120711047049997	-0.111932061810002	-0.107542569190028	-0.096568837639998	-0.089984598710037	-0.085595106090015	-0.081205613469994	-0.079010867160007	-0.081205613469994	-0.081205613469994	-0.083400359780028
22.5	-0.079010867160007	-0.059258150370029	-0.059258150370029	-0.059258150370029	-0.061452896680016	-0.059258150370029	-0.057063404059994	-0.05267391144002	-0.048284418819999	-0.046089672510012	-0.041700179890038	-0.041700179890038	-0.039505433580003	-0.039505433580003	-0.039505433580003	-0.037310687270016	-0.041700179890038
25	-0.041700179890038	-0.030726448340008	-0.030726448340008	-0.028531702030021	-0.030726448340008	-0.028531702030021	-0.028531702030021	-0.026336955720034	-0.024142209409999	-0.021947463100012	-0.021947463100012	-0.019752716790026	-0.019752716790026	-0.019752716790026	-0.019752716790026	-0.019752716790026	-0.021947463100012
27.5	-0.021947463100012	-0.015363224170004	-0.015363224170004	-0.015363224170004	-0.015363224170004	-0.017557970479991	-0.015363224170004	-0.015363224170004	-0.015363224170004	-0.013168477860017	-0.013168477860017	-0.013168477860017	-0.013168477860017	-0.013168477860017	-0.013168477860017	-0.013168477860017	-0.013168477860017
30	-0.013168477860017	-0.01097373155003	-0.01097373155003	-0.01097373155003	-0.01097373155003	-0.01097373155003	-0.008778985239995	-0.008778985239995	-0.008778985239995	-0.008778985239995	-0.008778985239995	-0.008778985239995	-0.008778985239995	-0.008778985239995	-0.008778985239995	-0.008778985239995	-0.008778985239995
35	-0.004389492620022	-0.004389492620022	-0.004389492620022	-0.004389492620022	-0.004389492620022	-0.004389492620022	-0.004389492620022	-0.004389492620022	-0.004389492620022	-0.004389492620022	-0.004389492620022	-0.004389492620022	-0.004389492620022	-0.004389492620022	-0.004389492620022	-0.004389492620022	-0.004389492620022


==> anc/PES_B1A1.dat <==
5	5133.5774614793	5468.36845309932	3809.44531247641	3874.18374438248	4784.63694039871	5130.44994798755	4348.65278066352	3041.01634492659	1963.95117753302	1247.85593574515	785.93645886469	715.57947640502	1140.61185205331	2155.25404489786	3621.36872218727	4926.64800038726	5361.2823911418
5.15	4311.55059429297	4515.80685437943	3349.53622321591	3485.39760404384	4281.60108614671	4481.98361899602	3830.81775204319	2711.01428975499	1748.51926923604	1093.19655277207	651.87696475727	534.11565674791	805.51140120358	1519.08268473495	2559.93453801352	3484.39679972648	3789.39630493456
5.3	3599.45198553561	3557.86373770742	2923.56010665432	3116.66266599336	3805.22701006859	3897.46561323896	3370.94158397734	2413.39791113375	1554.61782224016	960.33539014991	545.46468991692	400.12858926872	563.22457705744	1060.09977841727	1795.43636110491	2447.44281589447	2661.70272966191
5.45	2984.98008213967	2853.89666402861	2530.67198546229	2767.94161954377	3216.15051622566	3382.92709357625	2963.86442789116	2145.27892291891	1379.47926144847	845.40749962676	460.1944062808	301.2728259737	389.12193652407	730.88124767834	1247.63426636784	1705.69976872794	1856.00038552936
5.6	2457.92053477841	2344.20633896469	2217.72091437308	2376.52178363313	2796.87715489481	2919.28474084244	2604.066496815	1903.76464947389	1272.29224116069	745.38193654851	391.15646635344	228.30848489775	264.83125824246	496.24311442255	857.19548205777	1177.67672773659	1282.83141294131
5.75	2009.02468250149	1921.82521685888	1869.15130541888	2056.24245461483	2425.58314264687	2542.09564000584	2286.10920939268	1686.07215247761	1130.04414857066	657.85106421309	334.64174887094	174.37039958319	176.74511509061	330.18202436902	580.52137272655	803.71170922938	877.00087275921
5.9	1629.58596669714	1566.55943691287	1565.25795235104	1766.80150599834	2100.04081197719	2213.46310653168	2004.86783299035	1489.48872549091	1002.96833722166	580.91203756973	287.8629260196	134.37114808344	114.82693219289	213.6146583523	385.73983246036	540.33776253676	591.16150283743
6.05	1312.47146185786	1268.36145051948	1303.36106992505	1511.99804364627	1816.50812042722	1928.29971847338	1755.68511593819	1324.4416082326	889.41435788857	513.03292369405	248.72840456599	104.57307743257	71.70894618663	132.56926136293	249.63922428464	356.04710963237	391.05770276949
6.2	1046.42211941335	1019.50136117489	1079.82615825155	1290.30891361948	1570.70311794615	1681.00887274044	1505.19652483158	1173.21480848836	787.94684648465	452.9736909209	215.6557724206	82.22617050415	42.02500234388	76.87318425406	155.39462298693	228.06486805734	251.97443435848
6.35	828.70767495397	813.23032397585	890.65219480741	1099.03677270298	1358.27142785494	1466.47681043056	1330.07332726406	1037.64313417335	697.30162913534	399.73134018661	187.4532823371	65.32442917084	21.86845223284	39.16305315564	90.84932875614	139.99847762228	156.14083673233
6.5	649.29594309671	643.47328113628	731.75695145603	935.0497179124	1175.03205843304	1280.19991211562	1171.34049513962	916.64238061043	616.35938522254	352.46089416183	163.21011459684	52.41273662911	8.42563108408998	14.11660826592	47.26605653216	80.08848759821	90.8186023078
6.75	421.85657773772	427.07787920921	523.55014801157	713.62395744281	924.1857236779	1022.13944623951	945.86762247439	743.6897871435	500.38240596321	285.08876668376	129.78851778816	37.01659126446	-4.29511852867	-9.34303504167001	5.00841107942	21.10029102434	26.24477637498
6.9	320.00059623693	329.53237946126	426.7025775902	606.93075507478	800.96388684926	893.51414399565	831.29528085346	655.0439836826	440.75553821313	250.58515994425	113.1172248174	30.32042027265	-8.23688290143001	-16.45181833976	-8.67583216343002	1.44414307197999	4.57824080265999
7.05	238.76864581121	251.298452495	346.98719686469	516.48306489337	694.69427051906	781.27701244856	730.1482024108	576.30745981135	387.68657243733	219.93772247141	98.5221618559	24.95207079839	-10.4689398987	-20.33212981584	-16.89076760176	-10.80693083044	-9.03357581196003
7.2	174.5042791081	188.99838373934	281.61667802134	439.86666595758	602.93851153689	683.21135782514	640.86811726631	506.43551628619	340.50391626495	192.73164721265	85.71581713705	20.58891513411	-11.56411830739	-22.06597940074	-21.41194500036	-18.01667245879	-17.15852665158
7.35	124.09754060633	139.75047128925	228.18557910439	374.96582282457	523.61379565456	597.42750355248	562.07891948362	444.49319117906	298.61279344598	168.60699577313	74.45896331306	16.99392067833	-11.9174724633	-22.40616507879	-23.47720127807	-21.84869951605	-21.58971945147
7.5	84.93229270438	101.11635199432	184.62425434351	319.95889605704	454.93798886835	522.30792160011	492.55594062175	389.63111766799	261.46671214923	147.23894569897	64.56285220127	14.00467620411	-11.80115090887	-21.87064697915	-23.94687698841	-23.45086432235	-23.58035435464
7.65	54.81378909225	71.06149602518	149.18568567594	273.29639476013	395.39232673174	456.47211653904	431.23692346666	341.09210827603	228.57404920126	128.33559573094	55.8562935895	11.48730218654	-11.40390182676	-20.81497400404	-23.4179431277	-23.62205453453	-23.99735615354
7.8	31.9335588105	47.8893644842	120.39939307398	233.65049741629	343.69288265338	398.73931485449	377.17154286612	298.19359690077	199.48927110114	111.63796580446	48.19882371391	9.35839826584001	-10.84424151771	-19.47837350125	-22.29203827067	-22.91095673009	-23.42452736663
7.95	14.79697962202	30.20409871822	97.04729233558	199.9194413779	298.74447822458	348.08457001969	329.52579522233	260.32544406803	173.81293402045	96.91560755698	41.47192627376	7.54114832116	-10.20776508781	-18.0188672051	-20.84131095976	-21.67970405018	-22.27009080757
8.1	2.18816207107	16.87101488497	78.11541066552	171.16387522428	259.62312524883	303.63656774957	287.56883001406	226.936768454	151.18071007173	83.95124110381	35.56805869986	5.98946267998998	-9.54714644850001	-16.53302395323	-19.24573039239	-20.18069232045	-20.79961077987
8.25	-6.88052968185002	6.95734580269999	62.77193921231	146.61344300062	225.54090980084	264.63373107456	250.64661284093	197.53375213893	131.25680306955	72.55392351598	30.39943113981	4.65944641612998	-8.89530679443	-15.09107562756	-17.61722863037	-18.57194327522	-19.18866698833
8.4	-13.2123727862	-0.283122273989984	50.33870136616	125.61191556023	195.83282374868	230.41105186273	218.18192542341	171.67744586082	113.74711700837	62.55246458131	25.8760589949	3.52037308123999	-8.26980409608	-13.72374867643	-16.03262179455	-16.95222049844	-17.55577573369
8.55	-17.44164892557	-5.45394458035002	40.26042631064	107.61499581823	169.91067508127	200.39570132717	189.66119712496	148.96401629863	98.38389283837	53.79103731179	21.9255156369	2.54371097328998	-7.681612085	-12.45518530925	-14.53141531851	-15.39175587203	-15.96677940525
8.7	-20.07095500495	-9.03138106565	32.08938579851	92.17056603476	147.2894248641	174.08069307027	164.63450495203	129.04010929645	84.92570846545	46.13137268989	18.48415342282	1.70970737548998	-7.13512025381003	-11.29196976495	-13.13555666535	-13.92127584433	-14.4633781829
8.85	-21.508513838	-11.39292809521	25.459057196	78.89674035188	127.54768180565	151.02268833741	142.69362609096	111.58748663933	73.15528400492	39.44617542963	15.49271420229	1.00299906366999	-6.63032860251003	-10.23410204353	-11.85601956662	-12.56272787844	-13.06751952974
9	-22.06597940074	-12.84146065981	20.07534449757	67.47967004726	110.32111801846	130.83321703172	123.48301163953	96.31863656066	62.87509228888	33.62131872289	12.89852406387	0.401638574729994	-6.16943187741001	-9.27499790606001	-10.69499876863	-11.31830672067	-11.79017717732
9.25	-21.67311981125	-13.83348599193	13.24968347347	51.85527106637	86.35009882064	102.65267441132	96.67418546288	75.04935007045	48.58509906447	25.55782077995	9.33645080274	-0.390664843180012	-5.47808678976002	-7.89230773076001	-9.00504410993001	-9.50544626861002	-9.9202533212
9.5	-20.29701387488	-13.69960646702	8.41465735254	39.65687107539	67.27994813305	80.15871948013	75.29955114979	58.13224551297	37.26459759749	19.20622495881	6.55790197427998	-0.96788312271001	-4.88331053975003	-6.73567642539002	-7.59382223259999	-7.9888765684	-8.34881496324001
9.75	-18.45342697448	-12.94241899007	4.99085310894001	30.12508785106	52.13619859405	62.26275806839	58.32099369563	44.73331929042	28.33198011579	14.22854032773	4.42021906833997	-1.37830068268	-4.36535041059001	-5.76998804899	-6.42841194198999	-6.72909218646001	-7.04513565510004
10	-16.45620783238	-11.87577228341	2.57224267532	22.68489786016	40.14410475621	48.06933368162	44.88036729319	34.16561580777	21.32415514796	10.35261834427	2.78074357477	-1.65044922512	-3.91323267072998	-4.96671089953001	-5.46052881928003	-5.68878243552001	-5.96312572427004
10.25	-14.48971513862	-10.70158300756	0.875703777689987	16.88637810914	30.67596917487	36.85637478383	34.28413210851	25.86508526335	15.85045785082	7.35678963112	1.54290665592997	-1.81944469099	-3.51159409599999	-4.29292378236001	-4.65505692351	-4.82844188200002	-5.06766922979003
10.5	-12.65051773084	-9.52739373171	-0.30287499078001	12.38495342733	23.22919494504	28.03129987132	25.96823833992	19.37302567837	11.59923424835	5.05889024454999	0.627697444659984	-1.90503979708001	-3.15823994008999	-3.72667923438	-3.99004879158	-4.11734407756001	-4.32584497701001
10.75	-10.98470528155	-8.41685209885001	-1.10395739393001	8.90408577966999	17.39775399937	21.11565424851	19.4673997697	14.32510916537	8.31589376859001	3.30748268917001	-0.046089672510012	-1.92918200649001	-2.84219647145002	-3.24602979249	-3.43258322883998	-3.52256782755002	-3.70692651759002
11	-9.50544626861004	-7.40068455732	-1.63289125464001	6.22869002777999	12.85462913767	15.72096781853	14.41070427146	10.42065547988	5.80071449733001	1.99063490316998	-0.522349621779991	-1.90942928969999	-2.55907419745998	-2.84000172514003	-2.96510226481	-3.02655516149002	-3.19116113474004
11.25	-8.21713018464003	-6.48547534604999	-1.95771370851999	4.18538121316999	9.33425605643001	11.53558660536	10.50186109335	7.41824252780001	3.88470096870001	1.0095833026	-0.855951060900009	-1.85895012457	-2.30887311811999	-2.49103706185001	-2.57443742162999	-2.61394285520999	-2.75660136536
11.5	-7.09780956654001	-5.68000345028001	-2.14207239855999	2.64027981092998	6.62374436357997	8.30711478335002	7.49505864864999	5.12692738016001	2.44714213564998	0.294096005540014	-1.07103619928002	-1.77993925740999	-2.08061950188002	-2.19255156369002	-2.24083598251002	-2.26717293823	-2.39446822421001
11.75	-6.13651068276001	-4.97110039214998	-2.22108326571999	1.48584325186998	4.55190384694	5.83583043828999	5.2015487547	3.38868830264001	1.36952169744	-0.221669377310016	-1.20491572418998	-1.68995465870001	-1.87870284136003	-1.93576624542002	-1.95771370851999	-1.97088218638	-2.08720374081003
12	-5.31348081651	-4.35218193273	-2.22327801203003	0.627697444659984	2.98266023528999	3.95493285061997	3.46330967717999	2.08500899449999	0.579413025839986	-0.583802518460007	-1.27295285980001	-1.59119107475002	-1.69434415132003	-1.71409686811	-1.71848636073003	-1.72287585335	-1.82383418361002
12.5	-4.00102252313003	-3.34918286906	-2.09817747236001	-0.427975530450028	0.930572435439994	1.47706426662998	1.18735775370999	0.414807052590011	-0.392859589489999	-0.978856854259993	-1.28392659134999	-1.38269017530002	-1.38049542898999	-1.35415847327	-1.33660050279001	-1.32782151755001	-1.41122187733004
13	-3.04630787828004	-2.59419013842001	-1.87650809504999	-0.92618294282002	-0.162411226939987	0.133879524910014	-0.030726448340008	-0.445533500930019	-0.844977329350026	-1.10395739393001	-1.19394199264	-1.18296826109002	-1.12809960334001	-1.07981518452001	-1.04689398987002	-1.03592025831999	-1.10176264762002
13.5	-2.33959956646	-2.02136135150999	-1.62630701571	-1.10615214024	-0.695734580270009	-0.544297084880004	-0.634281683589993	-0.838393090420018	-1.0095833026	-1.08420467713999	-1.06664670666	-1.00080431736001	-0.92618294282002	-0.864730046140004	-0.834003597799996	-0.818640373629992	-0.87350903138
14	-1.81724994468001	-1.59119107475002	-1.38488492161001	-1.11273637917001	-0.908624972340029	-0.838393090420018	-0.882288016619995	-0.970077869019997	-1.01616754153001	-0.998609571050018	-0.928377689130007	-0.838393090420018	-0.759382223260011	-0.700124072889982	-0.667202878239988	-0.651839654069984	-0.697929326579996
14.5	-1.4265851015	-1.26197912825002	-1.16102079799001	-1.03811500463002	-0.945935659609998	-0.919598703890012	-0.943740913300011	-0.963493630089989	-0.945935659609998	-0.886677509240017	-0.796692910530028	-0.704513565510004	-0.625502698349997	-0.57063404059999	-0.539907592259982	-0.526739114400013	-0.564049801670029
15	-1.13029434965	-1.00519380998003	-0.96788312271001	-0.923988196509986	-0.897651240789999	-0.895456494480012	-0.904235479720008	-0.891067001859991	-0.844977329350026	-0.768161208500007	-0.675981863479983	-0.588192011080029	-0.517960129160017	-0.467480964029984	-0.441144008309998	-0.427975530450028	-0.460896725100023
16	-0.728655774920003	-0.651839654069984	-0.667202878239988	-0.684760848720026	-0.708903058130026	-0.724266282300029	-0.722071535989995	-0.691345087649987	-0.634281683589993	-0.561855055359995	-0.482844188199988	-0.412612306280024	-0.355548902219982	-0.322627707569988	-0.298485498159988	-0.287511766610006	-0.309459229710018
17	-0.485038934510023	-0.436754515690024	-0.458701978789988	-0.489428427129996	-0.520154875470004	-0.537712845949995	-0.531128607019987	-0.5047916513	-0.458701978789988	-0.401638574729994	-0.342380424360013	-0.291901259230027	-0.252395825650024	-0.223864123620003	-0.206306153140012	-0.199721914210004	-0.217279884690042
18	-0.331406692810031	-0.296290751850001	-0.318238214950014	-0.346769916979987	-0.370912126389986	-0.38627535055999	-0.384080604250003	-0.364327887460025	-0.329211946499996	-0.287511766610006	-0.245811586720015	-0.208500899449999	-0.179969197420026	-0.16021648063	-0.147048002769983	-0.140463763840022	-0.153632241700039
19	-0.232643108859998	-0.208500899449999	-0.223864123620003	-0.245811586720015	-0.265564303509993	-0.274343288749989	-0.276538035060023	-0.261174810890019	-0.23703260148002	-0.206306153140012	-0.175579704800004	-0.149242749080018	-0.129490032289992	-0.114126808119988	-0.105347822879993	-0.100958330260019	-0.111932061810002
20	-0.166800719560009	-0.149242749080018	-0.16021648063	-0.177774451109991	-0.190942928970008	-0.199721914210004	-0.199721914210004	-0.188748182660021	-0.173384958490017	-0.153632241699992	-0.131684778600027	-0.111932061810002	-0.096568837639998	-0.085595106090015	-0.079010867160007	-0.074621374539985	-0.083400359780028
22.5	-0.079010867160007	-0.068037135610024	-0.072426628229998	-0.081205613469994	-0.087789852400002	-0.092179345020024	-0.094374091330011	-0.087789852400002	-0.083400359780028	-0.072426628229998	-0.063647642990003	-0.054868657750007	-0.048284418819999	-0.043894926200025	-0.039505433580003	-0.037310687270016	-0.041700179890038
25	-0.041700179890038	-0.035115940960029	-0.037310687270016	-0.04170017988999	-0.043894926200025	-0.046089672510012	-0.046089672510012	-0.043894926200025	-0.043894926200025	-0.039505433580003	-0.032921194649995	-0.028531702030021	-0.026336955719986	-0.021947463100012	-0.019752716790026	-0.019752716790026	-0.021947463100012
27.5	-0.021947463100012	-0.017557970479991	-0.019752716790026	-0.021947463100012	-0.024142209409999	-0.024142209409999	-0.024142209409999	-0.024142209409999	-0.021947463100012	-0.019752716790026	-0.017557970479991	-0.015363224170004	-0.013168477860017	-0.013168477860017	-0.010973731549982	-0.010973731549982	-0.013168477860017
30	-0.013168477860017	-0.008778985239995	-0.010973731549982	-0.010973731549982	-0.013168477860017	-0.013168477860017	-0.013168477860017	-0.013168477860017	-0.013168477860017	-0.010973731549982	-0.010973731549982	-0.008778985239995	-6.58E-03	-0.006584238930008	-0.006584238930008	-0.006584238930008	-0.008778985239995
35	-0.004389492620022	-0.002194746309987	-0.002194746309987	-0.004389492620022	-0.004389492620022	-0.004389492620022	-0.004389492620022	-0.004389492620022	-0.004389492620022	-0.004389492620022	-0.004389492620022	-0.002194746309987	-0.002194746309987	-0.002194746309987	-0.002194746309987	-0.002194746309987	-0.004389492620022


==> anc/PES_X1A1.dat <==
	0	8.8877	20.4014	31.9828	43.5795	55.181	66.7869	78.3932	90	101.6067	113.213	124.818	136.4204	148.0171	159.5985	171.1122	180
5	10561.1697228851	10234.8702047385	8926.38879167222	6944.98060198946	4839.854562812	3055.61579738071	1773.03239077243	968.65347866481	534.34610511046	364.6351519434	404.98775759906	680.25064505295	1307.47182976368	2439.58781885098	4025.55759212949	5471.1513914204	5898.23146537592
5.15	8790.92027043378	8516.94350431755	7422.79004215432	5771.48267122711	4016.08726180184	2525.35411515316	1452.94619942941	780.73052061737	416.84377716568	269.59605248147	287.70051479266	481.68316740201	931.29450697599	1741.69580295825	2870.15973418571	3891.9875264492	4192.71386059171
5.3	7278.29891883547	7049.69633793218	6139.70184389474	4770.15600424533	3313.81233752804	2075.13044135869	1183.62449023669	625.26566574852	322.52455449343	196.50002662692	200.38692234193	335.62938471044	655.91968746029	1233.33329941188	2033.49390911168	2753.96547504169	2965.30198672421
5.45	5994.98027221334	5805.38052798506	5052.525480251	3921.99409799952	2719.55185290089	1695.59735146301	958.48741375689	497.36243504065	247.15257671541	140.56691691657	135.80870691649	228.88789792359	455.42302780286	864.67737222856	1429.82674179987	1936.3368794606	2084.49322911715
5.6	4913.66607596361	4757.28601188349	4137.535743612	3208.48426736483	2220.16805650873	1377.79369628239	771.46430169655	392.71693097985	187.22063922824	98.00859121936	88.41974459097	151.45285861417	310.33273874138	598.64558775453	996.00001768741	1350.85318532714	1454.41228996449
5.75	4008.42759717994	3880.10736467317	3372.30232668954	2612.06415236864	1803.20576304231	1113.35968712204	617.02878284709	307.57613737602	139.81850842486	65.84897353893	53.95783803135	95.76775523685	206.0647310459	407.72460624763	685.61021554197	933.17979405628	1005.30574204181
5.9	3255.12482119864	3150.32568489614	2736.05415040578	2116.44215115182	1457.13377538889	894.63785410637	490.24487275732	238.68963494405	102.54732658844	41.75065905513	29.18793117669	56.14819484873	131.75501048192	271.58229789202	464.66510451427	636.51154584096	686.52103526062
6.05	2631.72688455993	2546.50927483525	2209.91420174841	1706.83884206283	1171.50290636656	714.74327806091	384.95411328138	183.27668010917	73.42523780105	23.86786612125	11.6472973050572	28.33636960841	79.32691062864	175.23293488302	308.33551959928	426.87157305607	461.35103758617
6.2	2118.48326522012	2049.46727275586	1777.02682905663	1370.05502079333	936.99645788937	567.58992746803	301.27941021263	138.96475211027	50.83910352484	10.7679132231223	-0.537829088493563	9.15187612771563	42.79974779131	107.68083820753	198.51919323212	279.63921159603	303.2480976527
6.35	1697.95011950733	1642.26721087632	1422.55335252853	1094.48047936342	745.42583147471	447.84017930181	233.73828726869	103.75224231263	33.47207597381	1.32487632163422	-8.77379712309272	-3.77143869309897	17.7688982640772	60.85812042999	122.06081603065	177.01726363305	193.03452220343
6.5	1354.93321871743	1310.16697823236	1133.59085860762	870.02596898603	589.6844385708	350.8960400428	179.52146917276	75.95358555017	20.247097354914	-5.33541660355963	-14.1220486030732	-12.1834846925844	0.988241830903652	28.88725093222	69.42421527792	106.16426850732	116.90755169477
6.75	920.81239859943	889.93670751035	768.18535070941	586.5678988106	393.56629780182	229.55949029445	112.48952737274	42.39591447027	5.13061927266537	-12.0268037726801	-18.6918089498863	-19.5326511138187	-14.7881856686102	-2.46698611657581	16.786653928625	34.77136578933	40.08923609846
6.9	725.62921975851	701.03050311603	604.0600269013	459.46575050588	305.93885662876	175.73772653432	83.17649565638	28.14542667944	-0.851425783715293	-14.1844249392632	-19.707867807579	-21.3420731665722	-19.4922009516896	-12.6902600214418	-1.05396483829497	10.1981458658927	13.5710302393036
7.05	568.80362217746	549.27038001846	472.29623743414	357.57684781044	235.9132808619	132.98845790814	60.17555432758	17.2412775859269	-5.134671740042	-15.3835066546543	-19.8975591824658	-21.9281766570636	-21.9364505872827	-18.8065744950249	-12.3053267363029	-5.61596189422228	-3.56556499277189
7.2	443.29047020118	427.83726143247	366.94621980783	276.25930227863	180.22598273827	99.22887016772	42.26203494536	8.99510818612015	-8.10597828930082	-15.8856268168509	-19.525730639754	-21.6956594388519	-22.8463256212785	-22.1028370265292	-19.0071913828852	-15.3724487326359	-14.2101665700466
7.35	343.24295965983	331.05992289302	283.06301583963	211.65036040485	136.15986632609	72.72730847447	28.42415946081	2.85134783929642	-10.0726739531996	-15.8896542421721	-18.7852464990709	-20.9347501988993	-22.7392092718219	-23.497167543676	-22.6080095760513	-20.9842073584625	-20.4094469753251
7.5	263.81948019355	254.24599678933	216.56439739294	160.55227681543	101.48067988178	52.06377196582	17.8338047477082	-1.64388742308153	-11.2788127436657	-15.5462384681878	-17.8162074254269	-19.8502738780085	-21.985701352903	-23.6333939108152	-24.1336384867102	-23.8002108714979	-23.6083077410173
7.65	201.03217775707	193.54589809366	164.0792341356	120.34232966992	74.34264175863	36.07065560485	9.82251966585089	-4.85474141729542	-11.9144958386171	-14.968049079258	-16.7206826418743	-18.5874920212956	-20.8394095412943	-22.9706977246482	-24.2973430776507	-24.7683057872269	-24.8174867599145
7.8	151.61965933373	145.79041313437	122.85531419487	88.8652780919	53.23796124167	23.79324474671	3.8427419404302	-7.07151867854505	-12.1285918487301	-14.2380673044599	-15.5681417729921	-17.2449835028612	-19.4790634855949	-21.8244357615894	-23.6053430777018	-24.5442237252983	-24.7404893530193
7.95	112.92189239581	108.40729923614	90.643022603	64.36532503337	36.94635938254	14.4611883967167	-0.543475378445775	-8.52547738028965	-12.0380292196844	-13.4220228987128	-14.4085408222324	-15.890724027366	-18.0245347423912	-20.4093696544126	-22.3966691577204	-23.5865707540884	-23.864409834761
8.1	82.77485708165	79.29179468768	65.61194093745	45.42685912438	24.46483711757	7.45171337471588	-3.6903197523555	-9.40136492408819	-11.7312878760149	-12.5624325533765	-13.2737958782251	-14.5697461897073	-16.5572061070228	-18.8727253120239	-20.9094169006668	-22.2038936814239	-22.5208440850816
8.25	59.42495108956	56.7561395766	46.2871996779	30.88885956694	14.9998958797469	2.26187528153438	-5.87853807257868	-9.8441413627561	-11.277514485381	-11.693627390078	-12.1862975672452	-13.3092036765494	-15.1272220458075	-17.3117412769521	-19.2983364422741	-20.6053798795055	-20.9332715544153
8.4	41.45656304959	39.43300695177	31.47705157802	19.8278479602129	7.90178192384115	-1.51093365094407	-7.33303126089216	-9.96697422469622	-10.7293770114603	-10.8371848157418	-11.1590716428	-12.1248348381017	-13.7678395495806	-15.7869462821012	-17.6671231589779	-18.9298774057822	-19.2486457836509
8.55	27.73720386578	26.21185518033	20.2241023394003	11.4955320682007	2.65295703872343	-4.18514093234398	-8.23070284698045	-9.85850189512691	-10.1255398171518	-10.0108601743838	-10.1994328870763	-11.0255735209037	-12.4963556773808	-14.3368340488446	-16.0795727952494	-17.263761445025	-17.5680484697385
8.7	17.3539140076701	16.2176057458663	11.7606841764062	5.29954312396327	-1.16035523019776	-6.01715682293318	-8.7093422524099	-9.58657589996275	-9.49634048564444	-9.22223146411557	-9.30938049448798	-10.0133657406662	-11.3203648220747	-12.9815079705377	-14.5732909244726	-15.664400756348	-15.9467781334404
8.85	9.57900641746672	8.74412456998331	5.47085615414678	0.762287266292037	-3.86242177188999	-7.20705960446425	-8.88020503038791	-9.20480719758078	-8.8603815988718	-8.47962757160387	-8.49087731444982	-9.08687235098068	-10.2438828207232	-11.7315343899204	-13.1714874058776	-14.1627279406121	-14.4207987656908
9	3.83541925715674	3.2326184659508	0.871029299456393	-2.49244180703097	-5.71461725523174	-7.91202623145503	-8.82583530431656	-8.75007402243807	-8.23444471385929	-7.78420637915947	-7.73933143288967	-8.24397204174861	-9.26357613899828	-10.5896183318198	-11.8815027879729	-12.7735898640228	-13.0069109739129
9.25	-2.42470611543715	-2.75695286056579	-4.05177072026268	-5.84625063287315	-7.4442359398801	-8.3359775409134	-8.40950977259706	-7.91672296661096	-7.24080543114531	-6.73602973565098	-6.62936596483097	-7.0101965448502	-7.83209886018343	-8.91780388784841	-9.98583945192084	-10.7234892094294	-10.9164853894148
9.5	-5.84672406159968	-6.0099823069831	-6.63637490911942	-7.45168655491597	-8.0519232459554	-8.16294567320975	-7.76019023597752	-7.06003269320629	-6.33002133322792	-5.81899423208151	-5.68153700731665	-5.96741199797104	-6.62806379989778	-7.5126034725996	-8.38745904668318	-8.99149051993498	-9.15016802250495
9.75	-7.48016349802553	-7.5396089041507	-7.7586842010596	-7.9823743471396	-7.99179362766808	-7.6606943090788	-7.01467022793865	-6.23513652443158	-5.51366683177471	-5.02560955045442	-4.87534479580771	-5.08966122429263	-5.61957765097815	-6.33815780648567	-7.05238266352069	-7.54507441504411	-7.67413658154097
10	-8.01656581705891	-8.01628548211273	-7.99658102779409	-7.87791421135215	-7.55918825792968	-7.00063636160861	-6.25182184183127	-5.47182829507733	-4.79259074492108	-4.34224583334044	-4.19125852431355	-4.35127087158926	-4.77716856986519	-5.36168047422751	-5.94330356570675	-6.3444883546897	-6.44951697366637
10.25	-7.9107261734783	-7.87638976251268	-7.72478570782522	-7.42355324323616	-6.94012279440183	-6.28557267253391	-5.52155944676996	-4.78184768120826	-4.16269666646925	-3.75629198065245	-3.61135824284527	-3.73134761341361	-4.07311269675068	-4.54927372880448	-5.02296747095152	-5.35046758117211	-5.43596813759107
10.5	-7.45005678020109	-7.39875598984248	-7.18295733943709	-6.79720280217646	-6.24887528517277	-5.57722069325489	-4.84711737340613	-4.16908473897406	-3.61560656938261	-3.25476661665338	-3.1196815175953	-3.20912023900308	-3.48527441293346	-3.87303808680866	-4.25981155699118	-4.52819428787009	-4.59770199129764
10.75	-6.81711872030207	-6.75878885983135	-6.51937939199254	-6.10840085486571	-5.55491934925986	-4.90975380898126	-4.2379913672297	-3.63100620439389	-3.1421542932246	-2.82592422725332	-2.70179389713712	-2.76825369052159	-2.99263472079252	-3.30958639740306	-3.62631734837721	-3.84641116120618	-3.90389314728243
11	-6.11989647514076	-6.06232432888611	-5.82346703727144	-5.42083751263501	-4.89539204755251	-4.30174495062408	-3.69724878373605	-3.16283512433417	-2.73466876069252	-2.45878570377381	-2.34736174768204	-2.39618693004536	-2.57932545087432	-2.83915674781065	-3.10047024471998	-3.27963342155763	-3.32645692944384
11.25	-5.42684299696306	-5.3716477170672	-5.14722524998594	-4.77343025847537	-4.29144790325638	-3.75712666462161	-3.22252954637567	-2.75498225711219	-2.38491271577806	-2.14311278951655	-2.04452385030943	-2.08148549390527	-2.22975556434187	-2.44475398829516	-2.66067830987425	-2.80906047697864	-2.84769525469746
11.5	-4.7716340561478	-4.72221212226279	-4.51748403561461	-4.17954827979684	-3.74807886685356	-3.27705402400934	-2.80987468396472	-2.40383834242114	-2.08367203844831	-1.87352920319412	-1.78583832287897	-1.81336254197859	-1.93542429077642	-2.11191399445995	-2.29127311824816	-2.41504588029554	-2.44648349228237
11.75	-4.17492111809893	-4.1298557995342	-3.94847698240167	-3.64824073511019	-3.26943774952199	-2.8563062540549	-2.45156722705515	-2.10100342112452	-1.82432716094191	-1.6422773659675	-1.56440257192418	-1.5846699720871	-1.68545404168483	-1.83234548003206	-1.9813864858365	-2.08439091223892	-2.1104511894601
12	-3.6410607542418	-3.60180222962167	-3.44144328800869	-3.17997967045176	-2.84873576197557	-2.49143633009872	-2.14103414528635	-1.83967677987954	-1.59994673203147	-1.44343728546163	-1.37409259242676	-1.38880797138097	-1.4722981599327	-1.59494843653779	-1.71946776129523	-1.80518603215866	-1.8271608330187
12.5	-2.75954574921964	-2.72992378501269	-2.6114142001964	-2.41478880966025	-2.16756748471142	-1.90251426299565	-1.64198482384234	-1.4180479553559	-1.24095868209642	-1.12265075715533	-1.06948079354383	-1.07717452940745	-1.13457564127692	-1.22043134934902	-1.30882723265811	-1.36920875734264	-1.38476482509192
13	-2.09546869232199	-2.07400066496917	-1.9859970025784	-1.83912507333112	-1.65997670664156	-1.46207469582453	-1.27072872144742	-1.10449975085914	-0.971660592763486	-0.882331700850554	-0.840402117297248	-0.844197970545826	-0.884223800423391	-0.946326464916944	-1.00960686320164	-1.05279476943584	-1.06362341947577
13.5	-1.60008549047743	-1.58460482543238	-1.51973455731021	-1.41282839870773	-1.27952199887539	-1.13452910168141	-0.992023578517698	-0.867109445236046	-0.767340711370992	-0.699213310234754	-0.666627068987601	-0.667976879668431	-0.697378137991707	-0.742024255621738	-0.787893331985373	-0.819246946641426	-0.828167455707734
14	-1.23255008004895	-1.22127417363224	-1.17230028623269	-1.09501383783269	-0.995784192919524	-0.886668774149686	-0.781712687149066	-0.688411174925001	-0.611595139670108	-0.559579849650275	-0.534115733564031	-0.534777873162534	-0.554815235380463	-0.587888945146291	-0.62177086804603	-0.644678519488177	-0.651230284951775
14.5	-0.958267289480982	-0.950506137594961	-0.914383073642975	-0.85590322859892	-0.782487329443419	-0.700937904574465	-0.621300439537706	-0.546680032880829	-0.492722576735337	-0.452137527692731	-0.430396590220502	-0.43157259455155	-0.445505761531388	-0.469389734895807	-0.496095037083761	-0.513273338399594	-0.517643697221263
15	-0.752313344839318	-0.746421640549468	-0.720154486541112	-0.676874065165702	-0.620848275708173	-0.559107307601254	-0.498635743449352	-0.443903366276725	-0.397917615004504	-0.365514042492732	-0.349075855722304	-0.349086570473789	-0.360316303817626	-0.379038273366359	-0.398459791964448	-0.411851708167284	-0.414965118219246
16	-0.476555678166795	-0.472670209036886	-0.457600859203049	-0.432971132989955	-0.400081037895168	-0.365357262984823	-0.328071084446867	-0.294924212812795	-0.26694709464363	-0.247464193380743	-0.236809624033889	-0.235739582054688	-0.242234591378708	-0.253531677097307	-0.264099959992983	-0.272284761564476	-0.274326705246882
17	-0.312995473001808	-0.310008932455041	-0.301269494348801	-0.28636182050189	-0.267509981229756	-0.245286822877279	-0.222434634430183	-0.201225616332069	-0.184728127955294	-0.171669664168303	-0.164615824149338	-0.162877235448731	-0.166908753971838	-0.173683439379193	-0.181006481054728	-0.184911660103873	-0.186290485111447
18	-0.210949530721021	-0.210562334235435	-0.2040699507059	-0.19607032602587	-0.18280122014493	-0.169390556199639	-0.154514594242162	-0.141268518273201	-0.129699103823491	-0.121050843380055	-0.116384373556258	-0.11573338041584	-0.118077537153538	-0.122151099114858	-0.126506885040504	-0.129542681839756	-0.129764000057656
19	-0.146046570096771	-0.14552619903879	-0.142179070013327	-0.136439019181904	-0.128167574512957	-0.118911499929056	-0.109709506966879	-0.101355709271092	-0.093553153495933	-0.087540108266842	-0.083982741858648	-0.083923219680297	-0.084577270541274	-0.087611906100254	-0.090223804768751	-0.092556470473194	-0.09231855953424
20	-0.103697486245366	-0.103544970690588	-0.100422069677683	-0.097072983377461	-0.092045231315659	-0.085575249781184	-0.08001093075048	-0.073832334051429	-0.067924922401188	-0.068760967113056	-0.063096131993474	-0.063040787514724	-0.06196971466318	-0.064216808964793	-0.065217072716137	-0.066762024217204	-0.066641209797603
22.5	-0.046961074804397	-0.047484554062103	-0.046284865565199	-0.04584211829471	-0.043791389481775	-0.041230678661992	-0.039060296889203	-0.036969481473865	-0.035412503201969	-0.032595330350047	-0.031550829511553	-0.031399099895429	-0.031371688830865	-0.031263363395666	-0.032072237587166	-0.031852303815238	-0.032411441116242
25	-0.024201176537009	-0.023988453604083	-0.023997585724004	-0.023385578081765	-0.022290961242813	-0.021351753797491	-0.020240095367971	-0.019543677475385	-0.017705621730741	-0.018925357281862	-0.018625541372384	-0.01838840377424	-0.016698933320471	-0.016972263404587	-0.0171997200426	-0.017319923203406	-0.017201940884443
27.5	-0.013906824449462	-0.012839279828192	-0.01324476469583	-0.013380749794507	-0.013221023532413	-0.012949752032546	-0.011767293764656	-0.011574806524393	-0.010862868768592	-0.010516369068778	-0.0101305459018	-0.010551513124438	-0.010438570667269	-0.010164854000538	-0.010149259362318	-0.009409114222149	-0.009571822200738
30	-0.007622071756097	-0.007941923307112	-0.008117256629691	-0.007872608587727	-0.008623195847994	-0.010178028492003	-0.0080223791294	-0.011342122483514	-0.007116070338683	-0.009254166317826	-0.008429710195687	-0.007403584958464	-0.00786909034355	-0.007914788912268	-0.006420563287763	-0.005634607273709	-0.006307895327516
35	-0.002164107734913	-0.003339991227619	-0.004349411855622	-0.003840665710421	-0.004786522381111	-0.004981367898232	-0.005380901513724	-0.004293158971375	-0.004096679246151	-0.004136152263328	-0.006270018988279	-0.007958216642821	-0.002941592669076	-0.003311397041161	-0.002344593558056	-0.002374011191382	-0.002052912008295


==> anc/PES_a3A2.dat <==
	0	8.8877	20.4014	31.9828	43.5795	55.181	66.7869	78.3932	90	101.6067	113.213	124.818	136.4204	148.0171	159.5985	171.1122	180
5	4103.81785605147	3876.81085571555	3062.43048467326	2042.11487261736	1158.3212600287	548.30030214944	202.59264238348	52.65415872321	29.59615399035	94.05365836874	252.18513000424	571.81700886109	1192.97849900991	2274.13906301794	3766.89357101813	5113.66891770129	5509.33339297547
5.15	3363.96668020416	3180.29055626657	2516.25689169821	1674.73848253277	939.570895311	430.80016895097	143.38716592492	19.31596227431	-1.18694565497436	46.12698319727	161.67598692615	392.5962199328	838.51599621336	1610.42363666453	2669.28118867034	3618.67137897228	3896.6184411633
5.3	2708.87880159536	2594.31523895967	2053.51657969781	1361.82691687714	753.64954589828	332.46675527773	95.82701338722	-5.35009917105651	-22.5033726753961	12.5599175716324	96.82342821196	262.7550282332	581.04591709464	1129.42961960386	1877.49792563581	2544.59326130662	2431.54187887852
5.45	2222.63056186855	2102.42650121616	1662.98781078903	1096.88592131918	596.88540121391	250.98240902636	58.1168822888	-23.1333875526848	-36.6881913740947	-10.3520191346324	51.00809899071	169.53098396964	395.24966822159	782.66628686279	1308.78428805706	1775.81093960089	1911.76230502753
5.6	1788.32977255313	1691.32856989006	1335.35827637854	874.2991400516	465.95781009086	184.22920000771	28.69850274956	-35.4990506084825	-45.55634915667	-25.4274886235009	19.2209092821039	103.30012457277	262.16903096843	534.10907250898	902.21192362218	1227.78278599389	1322.34562550655
5.75	1427.80757519467	1349.74483844059	1062.46571493945	688.94403518686	357.75681700786	130.24721976695	6.19156971280493	-43.64253037435	-50.51208632465	-34.8042461616986	-2.31645433153505	56.86368214579	167.68300757662	357.11375633903	613.08482372802	838.89568732499	904.37374873753
5.9	1130.43042392122	1067.82089593585	836.95114209433	536.03605976916	269.31512495379	87.19288140368	-10.6160513735333	-48.52803566041	-52.63221126011	-40.08923609846	-16.4261314240021	24.84013873658	101.29632119174	232.03735887844	408.72321581868	564.38559785543	609.47446604807
6.05	886.83333622801	836.81506782311	652.12936058292	411.11329455027	197.85857459281	53.38061975182	-23.056806225795	-50.94225660141	-52.74414332192	-42.48370432267	-25.2100990014954	3.23957710665382	55.26151733949	144.46039687051	265.31410243066	371.8119723771	402.6481580326
6.2	688.74650801896	648.96234165759	501.94506533593	310.06278494525	140.81931274222	27.27630714068	-31.420090449138	-51.52166962725	-51.4668009695	-42.88314815109	-30.223910912635	-10.8883736740386	23.87006086756	83.83272480307	165.54751941699	237.71955707503	258.6289051704
6.35	528.8899657838	497.38877199637	380.96845398242	229.1534622271	95.86871356711	7.52432085004182	-36.8488564608705	-50.76228740399	-49.2720546595	-41.93721249148	-32.6139301666	-19.71085154324	2.94859549002264	42.46614635219	96.89366009388	145.20661061591	159.2288447905
6.5	400.88577674567	376.0697802185	284.38644786456	165.05370149724	60.93054705822	-7.0637292605213	-39.99486200713	-49.06794325267	-46.50447956259	-40.13313102466	-33.20870641661	-24.8112012259573	-10.5573228373954	14.7773148706621	50.29919593258	82.12301742758	91.38704160209
6.75	243.70682500871	227.23305920585	166.46272862826	87.79643663893	20.13240790163	-22.6071233374913	-41.58605308188	-44.95937816035	-41.28756758372	-36.09479781426	-31.77773182249	-28.0234249020851	-22.3139566094865	-11.4208510163138	4.83507014754098	19.856615729156	24.28486792015
6.9	175.76625823635	162.98405572691	115.9045526311	55.2637120858	3.69887991919365	-28.0017432227632	-41.0198085339	-42.07987100163	-38.05470626909	-33.41281782344	-30.10314038796	-27.9970161781607	-25.2687345023372	-19.4434413702935	-9.98896283928953	-0.910902252084988	1.80601271188802
7.05	123.07698357218	113.2269621329	77.0136480179	30.66280069701	-8.18641435887214	-31.2542055972132	-39.70515549421	-39.08184754217	-34.88549259745	-30.7045008769	-28.12567396265	-27.1197986839407	-26.3395141357736	-23.8582551076839	-18.9313901127289	-13.8293099822836	-12.258596702662
7.2	82.64097755674	75.09982923558	47.46797319268	12.3751808365405	-16.5023307333491	-32.8772997238	-37.87912656429	-36.07065560485	-31.84137946548	-28.06422106597	-26.02091225136	-25.7268280974501	-26.177932961888	-25.8458180244438	-23.8727371412104	-21.3892298588957	-20.5759084968429
7.35	51.96720312818	46.24549949801	25.34273564157	-0.934313705347851	-22.05360199724	-33.2943015227	-35.73485941942	-33.12750080314	-28.96406705307	-25.5468470484	-23.8956063977606	-24.048604357777	-25.2379790833459	-26.2364442400887	-26.1383735375488	-25.3410325184334	-25.0206399405055
7.5	29.01235147189	24.71064870429	9.06404481655783	-10.3587465807592	-25.4923975871952	-32.83779429022	-33.41062307713	-30.30286230217	-26.27989231594	-23.1829299122998	-21.8252513512656	-22.2418800871878	-23.8401335263515	-25.6110422805943	-26.6541483578079	-26.9111028910184	-26.9013865296294
7.65	12.1127616703352	8.91142365058793	-2.65996730863865	-16.7867267722551	-27.3390391355095	-31.77114758356	-31.01615485292	-27.62746655028	-23.7985990498079	-20.9929656911398	-19.8537909809177	-20.4129916003531	-22.1979311482812	-24.3709928379992	-26.0644626023893	-26.9481541592746	-27.1268923234893
7.8	-0.079328815668437	-2.42849000073411	-10.8621313338321	-20.9307046449735	-28.0136894464032	-30.29408331693	-28.63046561395	-25.12545575688	-21.5201461909702	-18.9794223332505	-18.0080277261818	-18.6291060793404	-20.4586045081221	-22.7885583620769	-24.8056856090056	-26.030944436743	-26.3180170346164
7.95	-8.64468785734004	-10.3411114649464	-16.3730765046027	-23.35577649952	-27.8420409711937	-28.56023373203	-26.30403452535	-22.8054333275052	-19.4416273466259	-17.1419015580191	-16.3009028428324	-16.9318859105083	-18.7169644297727	-21.0508484159447	-23.1829079648367	-24.5639239876515	-24.9029626912799
8.1	-14.4429918209028	-15.6436661978488	-19.8514393760889	-24.5128463152027	-27.0735378212186	-26.69250462222	-24.0756629460838	-20.6695722365822	-17.5537874910603	-15.4735450246489	-14.7361559591071	-15.3450258822841	-17.0326469989174	-19.2760995140833	-21.3915793787155	-22.8085933232423	-23.1658341553927
8.25	-18.1539757659961	-18.979396435244	-21.8153729517565	-24.7464452360807	-25.9101036801861	-24.7714989236333	-21.9733119880356	-18.7130329807076	-15.8454548388165	-13.964935515673	-13.3115496847751	-13.8796963315921	-15.4411721434695	-17.5410491176347	-19.5615486361637	-20.9419066081923	-21.296040403834
8.4	-20.310744997904	-20.8551853119282	-22.6704706952912	-24.3272543972111	-24.4947379023482	-22.861671287478	-20.0079248757818	-16.9297096000673	-14.303223879433	-12.6047078226421	-12.0205402300809	-12.5391281444754	-13.9620526724999	-15.8920097317018	-17.774272561314	-19.0756192491808	-19.4135111759147
8.55	-21.3283250342642	-21.664583477162	-22.7281683810348	-23.4647276568917	-22.9393644289535	-21.0066446889389	-18.1860319233355	-15.3101860623573	-12.9143231207622	-11.3811168704156	-10.8555573443673	-11.3207140281601	-12.603255142007	-14.3541254893327	-16.0781655458628	-17.2783702032035	-17.5898088746105
8.7	-21.5267669943737	-21.7109263136589	-22.2286778541296	-22.3128397030893	-21.324302349595	-19.2347124586493	-16.5085224419016	-13.8438466210983	-11.6653890817347	-10.2820326911923	-9.80677398518892	-10.2190718501651	-11.365521156769	-12.9392406023588	-14.4995838592978	-15.5897583780858	-15.874525131591
8.85	-21.1514417159985	-21.2263079583843	-21.3555509280822	-20.9892265018514	-19.7081248123719	-17.5642316303257	-14.9720687132299	-12.5190757131293	-10.5435314685851	-9.29583430078803	-8.86435327763677	-9.22620748847823	-10.2450526205064	-11.6501809822339	-13.0504528093266	-14.0301640783251	-14.2872936425538
9	-20.3873237569406	-20.3853741637934	-20.2450999382448	-19.5796801377494	-18.1307278059701	-16.0049332701574	-13.5707621071469	-11.3247393465249	-9.53659801488995	-8.41144970886047	-8.018553225685	-8.33364623748799	-9.23531300807423	-10.4839601937591	-11.7328024265485	-12.6066911270926	-12.8367951339466
9.25	-18.6114985953836	-18.5327757886768	-18.1291740572674	-17.198194737809	-15.6581319463577	-13.6629254305189	-11.5144555000975	-9.59183762866127	-8.08292550806417	-7.13615885165882	-6.79814757462053	-7.04524778468898	-7.77611342772105	-8.79486554640063	-9.81784327599325	-10.5325283713295	-10.7210705770483
9.5	-16.5661122119691	-16.4519624029078	-15.9353735292948	-14.9243911417646	-13.4346296532023	-11.6352207793288	-9.77283528420213	-8.13952046547177	-6.86972139027685	-6.07271274354269	-5.78083626299853	-5.97218772204667	-6.56189983636844	-7.38901932705011	-8.2217282659493	-8.80215653753738	-8.9550596845132
9.75	-14.5042776534937	-14.3794982052089	-13.8367914115576	-12.8487200685473	-11.4811955024596	-9.89912728580144	-8.30398046614469	-6.92358039888186	-5.85621864387406	-5.18487972231794	-4.93210508345483	-5.0786156586959	-5.55363153796754	-6.22403301753227	-6.90005576913603	-7.37035735528125	-7.49383191714749
10	-12.5627954546789	-12.4402738955554	-11.9189018357293	-11.007383112327	-9.79180449850693	-8.42403708373997	-7.06806447706505	-5.90564926895446	-5.00844735857651	-4.44170104769511	-4.22268178265951	-4.33399382863694	-4.71659578840296	-5.26023620518701	-5.80877018197608	-6.18986931115379	-6.28977620429906
10.25	-10.8070430697663	-10.693033592784	-10.2173560852898	-9.40471052952076	-8.34600985798119	-7.17633978425811	-6.02950903074556	-5.05204878135247	-4.29763006466239	-3.81833269623666	-3.62819374673494	-3.71212909787547	-4.02064515730621	-4.46212423753535	-4.90784229468256	-5.21737893309492	-5.2983993977662
10.5	-9.25828120378809	-9.15698709929012	-8.73559185722676	-8.02605941169744	-7.11676201298298	-6.12415327339886	-5.1571841308422	-4.33541714356643	-3.70006258019025	-3.293536832167	-3.12855145312239	-3.19131340623899	-3.4407372161733	-3.80026846362533	-4.16336735899412	-4.41562559599795	-4.48158097083799
10.75	-7.9158434439747	-7.82714615176536	-7.46034406094771	-6.85100753470522	-6.07685495409594	-5.23811667397631	-4.42452882582656	-3.73243192782807	-3.19631317001795	-2.85124969024143	-2.70723789951669	-2.75384074760889	-2.95610110540104	-3.24951535689476	-3.5468212008606	-3.7530770943101	-3.8069368271814
11	-6.7639685489128	-6.68765866824666	-6.373718446943	-5.8540794246457	-5.19869876687915	-4.49181834305352	-3.80691246549735	-3.22351970617343	-2.77052490179303	-2.47657917053287	-2.35100783583192	-2.38492496246247	-2.54951278516048	-2.79048787527953	-3.03438173656878	-3.20369067805423	-3.24775297560783
11.25	-5.78274246601116	-5.7178258865471	-5.45082843564414	-5.01102846802692	-4.45809799737712	-3.86277738443985	-3.28587604822448	-2.79309224904083	-2.40902130167459	-2.15808794522826	-2.04819846577184	-2.07306180736641	-2.20693932408354	-2.40554260682578	-2.60691281940951	-2.74623970466093	-2.78269292649508
11.5	-4.95106927179058	-4.89606458366428	-4.67010046093249	-4.29898139191292	-3.83315390585794	-3.33177984766949	-2.84491609134004	-2.42795450019244	-2.10107674101449	-1.88614889351829	-1.79038983167158	-1.80782119601594	-1.91767863217623	-2.08157845677472	-2.24859642988245	-2.36458976000179	-2.39445867706355
11.75	-4.24769493324771	-4.2007784559078	-4.01074895840456	-3.69790022833579	-3.30539175436046	-2.88302775127587	-2.47109702346244	-2.11707611679194	-1.83836550235967	-1.65345615485999	-1.56968640391279	-1.58183363339355	-1.67193948086345	-1.80843407892301	-1.94744016688528	-2.04357643100131	-2.06845789242141
12	-3.65291835402576	-3.6132619438471	-3.45312216960063	-3.18995488022056	-2.8592365037483	-2.50243216274406	-2.1530582911993	-1.85190602044567	-1.61347352417404	-1.45416480378634	-1.38050969484102	-1.3881289805203	-1.46288206178637	-1.57638241029863	-1.69271261641858	-1.77290155097116	-1.79364075574834
12.5	-2.7244259674536	-2.69646731368514	-2.58270189249255	-2.395225082475	-2.15895433011312	-1.90216484182513	-1.64969929347435	-1.42903278354324	-1.25321564669793	-1.13361044671844	-1.07665581867505	-1.07897052323412	-1.13062481040715	-1.21061997519751	-1.29262577122468	-1.34924897282253	-1.36453808918863
13	-2.05673652054091	-2.03666879620253	-1.95475776932103	-1.82089323891782	-1.65057015783643	-1.46408143138663	-1.27857642754366	-1.11514996143982	-0.983310354461385	-0.893116890524047	-0.848510515360198	-0.848260399875964	-0.884103311045718	-0.941341752708179	-1.00024932308161	-1.04121808840057	-1.05193262260611
13.5	-1.57117380762929	-1.55662582417088	-1.497581723019	-1.40093072944038	-1.27676552700006	-1.13946417311814	-1.0014918830945	-0.879224148576494	-0.77945147733656	-0.710516080346296	-0.675426008861052	-0.673182387745474	-0.698702551068237	-0.740242966595347	-0.783238457225807	-0.813208545508216	-0.821181115111532
14	-1.21504585671133	-1.20472006694596	-1.16115624675852	-1.09022952571475	-0.998479767168988	-0.895514115349623	-0.792582078264742	-0.699855117703441	-0.62364719178239	-0.569866311756523	-0.542034371666272	-0.539936547548068	-0.557634863275607	-0.588147161439155	-0.619981912770779	-0.642260666242034	-0.648112114495067
14.5	-0.949846278337875	-0.942101828471273	-0.910253377533182	-0.857427624764471	-0.788907072137484	-0.711775517958318	-0.632976364806366	-0.561840649045221	-0.502903956583008	-0.460848890604174	-0.438730939610813	-0.436052782868065	-0.449091237372421	-0.471743104300616	-0.495802646396104	-0.51209640349611	-0.516727553048065
15	-0.750321546720604	-0.744897740396583	-0.721142596445815	-0.680926951738884	-0.629123759807704	-0.570259750759039	-0.509716868325793	-0.454578891061347	-0.40852454079846	-0.375528906937864	-0.357798556693184	-0.355057118830079	-0.364585162206697	-0.381617916726236	-0.399713808553086	-0.412354364330425	-0.415956083488898
16	-0.481290898199277	-0.477961689716385	-0.464226249626361	-0.440853208813418	-0.410156545375591	-0.374962879669768	-0.338199669672051	-0.304232318466942	-0.275350477584376	-0.25439956977288	-0.242769128426748	-0.240568568233772	-0.245739217155174	-0.256109310069564	-0.266360250206785	-0.273859922212178	-0.276076372368438
17	-0.319004585245511	-0.316906879643608	-0.308811748822102	-0.294366106384133	-0.275528219114291	-0.253799264956915	-0.230698366102172	-0.209041573667146	-0.190357123087108	-0.176811468416851	-0.168776812513069	-0.166958807356184	-0.170154091980291	-0.176293542086784	-0.182968121164396	-0.187979256582411	-0.1891220923709
18	-0.217437114559851	-0.216155410807564	-0.211073225964629	-0.202977765931176	-0.190034712878898	-0.175906458191684	-0.161102418729208	-0.146820986990679	-0.134730187071242	-0.12573470239834	-0.120175237707525	-0.118603176480562	-0.120497870024062	-0.124270317620092	-0.128922702878919	-0.131510524741446	-0.132176573622076
19	-0.151650848434592	-0.150845620594612	-0.14764488180645	-0.14208873249941	-0.133963730302726	-0.124722413412489	-0.114832622072699	-0.105329728952471	-0.097211412172522	-0.090879290335391	-0.087132453234052	-0.086111718425451	-0.086970383070689	-0.089285620514158	-0.091957338529657	-0.093926227008489	-0.094368615876906
20	-0.108258958747268	-0.107732571889651	-0.105612117303295	-0.101693677816419	-0.096444844788793	-0.09031488739904	-0.083571891494706	-0.077062837989048	-0.071240796263925	-0.071845755697864	-0.065422509530264	-0.064746764040961	-0.063891145045178	-0.065939429130198	-0.067392408909246	-0.068527658996064	-0.068866460886566
22.5	-0.050254429033671	-0.050038813205633	-0.049201420261107	-0.047812201593433	-0.046340432591225	-0.04334391121614	-0.041183593891505	-0.038727132424073	-0.036613749529803	-0.034430742259391	-0.033522112678084	-0.032458346575956	-0.032057940351279	-0.032314789097717	-0.032976113567441	-0.033338995336557	-0.033446260270339
25	-0.025501281261834	-0.025507382217627	-0.025166656193035	-0.024883434935987	-0.023661166450097	-0.022344245798519	-0.021509808387164	-0.020249476854968	-0.018744509746969	-0.020270523462498	-0.019542704346819	-0.018965753519074	-0.017533843919131	-0.017675792319113	-0.017647509918316	-0.017930907654915	-0.0180046890342
27.5	-0.014071565970244	-0.014146757035084	-0.013964661808861	-0.014249444254802	-0.013691893316431	-0.013743667447726	-0.012731277810809	-0.012068219996293	-0.01130821352134	-0.011167175919129	-0.010799404957553	-0.010656109202812	-0.010463185339718	-0.009984131215025	-0.010122087349521	-0.010399359395537	-0.010124807013306
30	-0.005948096321014	-0.008442672564921	-0.008326024805347	-0.008505387945521	-0.008306575336654	-0.01082707605566	-0.008625104553018	-0.009461399926862	-0.007723374134788	-0.009587329619741	-0.008456370964277	-0.007813847986346	-0.007660147531931	-0.008185598527774	-0.006746640214739	-0.006032506768888	-0.006261261094551
35	-0.003081544947289	-0.003045128333823	-0.004070131068046	-0.004358693547505	-0.005425040627398	-0.004989776388348	-0.005615956056197	-0.004663125469369	-0.004234622892541	-0.004363771312567	-0.007085492233246	-0.008439129410373	-0.00266014118961	-0.002731414807866	-0.002667676565748	-0.002452233837352	-0.002450961191757


==> anc/PES_b3A1.dat <==
	0	8.8877	20.4014	31.9828	43.5795	55.181	66.7869	78.3932	90	101.6067	113.213	124.818	136.4204	148.0171	159.5985	171.1122	180
5	4103.81785605147	4387.82241805809	5488.22212821958	6959.36277455889	7736.62340126015	6670.80191921271	4581.48683245249	2748.4588565499	1499.60211648739	782.43803324655	495.88976026664	602.60710484408	1160.17582066065	2256.23212787465	3773.71923204223	5118.74756066263	5509.33339297547
5.15	3363.96668020416	3630.56690397248	4650.38650336232	5964.39209289087	6588.75791265229	5671.19812808428	3919.56890332697	2352.8338867093	1271.16853104997	641.65383644529	374.04841886699	422.49744366024	813.0437705395	1595.07797046501	2673.15930540011	3622.13688339577	3896.6184411633
5.3	2708.87880159536	2989.79535554381	3922.6261849368	5084.43270210578	5589.44163329047	4807.31525401994	3340.34462566963	2006.59290359001	1074.65533594519	525.94242148947	281.18211825196	291.1550454846	561.41391135169	1116.44988992652	1879.47758680743	2546.95041884356	2431.54187887852
5.45	2222.63056186855	2448.63236839449	3293.12026931736	4313.05838500794	4725.59168042078	4064.17195870763	2836.929080306	1705.33544084048	906.07028763516	430.71018435226	210.42130247125	195.99742972193	380.22443498333	771.79790313567	1309.57878622128	1777.40213067564	1911.76230502753
5.6	1788.32977255313	1993.39369928167	2751.49199595032	3642.31977046253	3983.10241950885	3427.41021178733	2401.87110351363	1444.55568428628	761.8403391272	352.24141953083	156.51613835134	127.57840825399	250.7497659175	525.07988618964	902.27557126517	1228.84504320793	1322.34562550655
5.75	1427.80757519467	1612.42085580663	2288.15690769991	3063.27546200261	3347.94722688747	2883.67937145531	2027.67344189756	1219.84658333693	638.77652403288	287.53810356572	115.46779811541	78.81772948472	159.05107033939	349.65381363134	612.71830109425	839.59581139788	904.37374873753
5.9	1130.43042392122	1295.47754117953	1894.10776570989	2566.56706136234	2806.8171609328	2420.80737467631	1707.14610654623	1027.01178304771	534.06078809016	234.16406805283	84.22558439256	44.44800227012	94.80426160676	225.89645870306	408.12624482236	564.83771559529	609.47446604807
6.05	886.83333622801	1033.46433719911	1560.91015991093	2142.87787045577	2347.42822654777	2027.8578005876	1429.11125450281	862.14682973313	445.18892575933	190.13745707423	60.4652608405	20.55379919315	50.3913752776	139.41686985013	264.60739411884	372.09289990478	402.6481580326
6.2	688.74650801896	818.27165624992	1280.71348275216	1783.27088230858	1958.65525468699	1695.11450727481	1197.09364834116	721.67428690789	369.96180123777	153.83196361421	42.42225142599	4.240042291814	20.2202572097075	79.6912385161	164.81227940314	237.88635779459	258.6289051704
6.35	528.8899657838	642.69414619623	1046.30360311261	1479.41045043539	1630.58018677557	1414.01359463632	1000.28635723084	602.36348800367	306.44803777268	123.91098716998	28.74678716838	-6.62183247617443	0.204140814235806	39.06428957169	96.17597805051	145.29878996093	159.2288447905
6.5	400.88577674567	500.38240596321	851.16431919789	1223.67202615526	1354.45256927554	1177.06878300872	833.80168113948	501.33273111544	252.96426494429	99.28373882547	18.4133809090415	-13.5946855003498	-12.6368464848848	11.9764153822575	49.62101932279	82.16032811485	91.38704160209
6.75	243.70682500871	322.42359616317	597.68209412444	886.16393860346	989.32140466608	862.98961231617	612.23326215974	366.74869263993	182.22100713406	67.61354957217	6.58803957218503	-19.5267600635633	-23.6669961352452	-13.4623571123944	4.24717936539203	19.8453982051859	24.28486792015
6.9	175.76625823635	243.76608315908	480.60335221749	727.40038003068	816.93725049344	714.28457608212	506.95128166904	302.78061668867	148.83452626634	53.08213425366	1.83112546006377	-20.8939548470705	-26.3468107893558	-21.1439333791346	-10.5191082460523	-0.937257356162225	1.80600557896251
7.05	123.07698357218	181.58453070416	384.67099100739	595.37322100632	673.05187715615	589.86221302191	418.66761134929	249.13882212596	120.98977983137	41.21514095549	-1.66242446769567	-21.2409689515249	-27.2248963057414	-25.2846900885363	-19.4063237548564	-13.8645830670794	-12.2586208668189
7.2	82.64097755674	132.78873599393	306.36902690552	485.87513285411	553.19458642074	485.95853321389	344.79903479362	204.28259704218	97.8417904998	31.55167295256	-4.18684747928479	-20.9114989467538	-26.9284962555252	-27.0499151082601	-24.2968990804722	-21.4291619950533	-20.5758996959102
7.35	51.96720312818	94.79328787521	242.70163119873	395.30673162565	453.55968818567	399.36701229915	283.13983196048	166.86217245668	78.64434452623	23.70984438693	-5.96791525329992	-20.1502925162033	-25.8986593950272	-27.262320241921	-26.5156701809546	-25.3844081676565	-25.0206399405055
7.5	29.01235147189	65.46269818837	191.12289816742	320.59098299432	370.89237367321	327.33104891233	231.77398932124	135.72969604933	62.77413395862	17.3789481619805	-7.18006626596532	-19.1278340855351	-24.4363100245072	-26.4879369276321	-26.9908202470156	-26.9525155591418	-26.9013865296294
7.65	12.1127812694197	43.03458564648	149.49075541303	259.09858088074	302.44482050324	267.52640671114	189.08178409912	109.89533723432	49.69783544364	12.2903091846767	-7.95815771388223	-17.9634990011424	-22.7526922568281	-25.131951986483	-26.3623849286462	-26.9862049150003	-27.1268921040147
7.8	-0.079367590251496	26.07139141649	116.01867943922	208.62161049705	245.88181860192	217.96684028503	153.68272086513	88.51850817492	38.96333124143	8.2259499702139	-8.40668291740232	-16.7387054376752	-20.9833998893476	-23.4521633926909	-25.0735396913408	-26.0711458243779	-26.3180170346164
7.95	-8.64470014791938	13.4093940650755	89.20765851626	167.27917425558	199.2390700218	176.99092667733	124.3982208508	70.87274784252	30.18434600143	5.00317351487835	-8.60682330389125	-15.5082719687729	-19.2200343903824	-21.6346999211424	-23.4204787181119	-24.5991165252577	-24.9029626912799
8.1	-14.4429908113195	4.10911270347181	67.82424521793	133.50861278361	160.84856756728	143.17427553285	100.22747973877	56.35669574818	23.02947303083	2.47019748473982	-8.62144703023956	-14.3079564109012	-17.5187533702427	-19.7936233935192	-21.6050729309664	-22.841678904391	-23.1658341553927
8.25	-18.1539433276457	-2.59043539057506	50.84129827115	105.99307829514	129.32762106306	115.32952909788	80.32113070707	44.44800227012	17.2305885129733	0.500349028261328	-8.4994701413078	-13.1601971919097	-15.9128861366551	-18.0028495953702	-19.7532679566408	-20.9732538185786	-21.2960981037145
8.4	-20.310726562035	-7.28588121864994	37.4204245855	83.63300288886	103.50204123329	92.45807780137	63.98124442912	34.71430238527	12.5519505327898	-1.01062860320405	-8.27857840651036	-12.0780050751885	-14.4200698904412	-16.3064687194745	-17.9468971279974	-19.1045783341597	-19.4135480476527
8.55	-21.3283122608407	-10.4530012998374	26.87247381964	65.51756684612	82.38858173109	73.71494431397	50.60426566967	26.79126820617	8.79915980897825	-2.14889256393934	-7.98813423935557	-11.0679052829394	-13.0475577414165	-14.7282467737772	-16.2340937336252	-17.3051486540912	-17.5898310415482
8.7	-21.5267869665651	-12.466315482317	18.6250251461041	50.87860895842	65.17738116807	58.39342032386	39.68320803111	20.3628927189162	5.80922150960727	-2.98796107436776	-7.65087435566397	-10.1317804246521	-11.7957398276851	-13.2786268221179	-14.64081955931	-15.6143182916135	-15.8744809513478
8.85	-21.1514750761424	-13.6188668201391	12.2265971917249	39.09501602003	51.18367869551	45.90750856627	30.80106971454	15.1714672315711	3.44571577870291	-3.58595416404433	-7.28421123618266	-9.26918075291281	-10.660420211304	-11.9591873040954	-13.1786366164027	-14.0527210663703	-14.2873137244825
9	-20.3873213646671	-14.1385176062766	7.30335993684069	29.64224366286	39.83903501912	35.76339112145	23.60449656405	11.0014295995916	1.59479474064845	-3.99183788292952	-6.9013455118051	-8.47733908767897	-9.63505402709207	-10.7662711139332	-11.8495158309847	-12.6274817613601	-12.8367844016371
9.25	-18.6114960933728	-14.0559394204118	1.58077321976641	17.9339193955392	25.57976824305	22.97021488046	14.5639855951725	5.84134355323087	-0.599676692739446	-4.34624880918779	-6.25373357560459	-7.30437377795113	-8.1485968827317	-9.03930289271863	-9.91799431271804	-10.5505950840041	-10.721073122954
9.5	-16.5661036963534	-13.2649275887578	-1.9227967498447	9.98571751181586	15.6878988516109	14.0656503607774	8.32059043790355	2.36148465486987	-1.97132216278327	-4.41764994220444	-5.62110596257112	-6.29760343780173	-6.90571845603792	-7.60180316418676	-8.30813617438775	-8.8178743010263	-8.95506089162367
9.75	-14.504270323041	-12.1254710731095	-3.94368365646063	4.68526227323362	8.91484071696036	7.94926418483231	4.07944471543473	0.076755947490419	-2.76930872702027	-4.30725470760309	-5.02246963664602	-5.43613627710588	-5.86866491851329	-6.41014024000999	-6.97503330710722	-7.3840352337598	-7.49388876107692
10	-12.5627622042723	-10.85812225659	-4.98908221203739	1.23009918270236	4.35239649112927	3.81823669803306	1.26148595339092	-1.3673234724571	-3.17518116490943	-4.08647740687825	-4.46836183823315	-4.69998645312053	-5.00310383168301	-5.42340413675977	-5.87399352113188	-6.20182196540044	-6.28977861852
10.25	-10.8070583232532	-9.59259731814901	-5.40582876194153	-0.948542800946395	1.34594004379554	1.09040167283632	-0.554312728460072	-2.22724295731329	-3.3185739493849	-3.80414416613416	-3.96344868577743	-4.07101037120779	-4.27975771872094	-4.60556482358546	-4.96494186816175	-5.22811462246013	-5.29839930997635
10.5	-9.25831333487406	-8.39883823566649	-5.43129383274242	-2.25488428368651	-0.57520469196992	-0.655341046985151	-1.67253205358816	-2.68752848507138	-3.29200145349091	-3.4938792231063	-3.50767480582945	-3.5335108107042	-3.67384302145038	-3.92647952298073	-4.2134616534112	-4.42507479091863	-4.48157879803914
10.75	-7.91580003189268	-7.31150319186453	-5.22235598124957	-2.97250505632378	-1.74694988472168	-1.71890448623901	-2.31136588464194	-2.88083015179567	-3.15938928483762	-3.17823761251566	-3.10049166544396	-3.0738480158746	-3.16506342831525	-3.36102995600914	-3.59070550448846	-3.76148433342011	-3.80693932919219
11	-6.76399383239029	-6.34241258557716	-4.88422074493968	-3.300728642718	-2.40878979983381	-2.31930841036302	-2.6272288617349	-2.89898875849833	-2.96648003875357	-2.87014485380573	-2.73882580773083	-2.67940428044551	-2.73617683672451	-2.88851351967772	-3.07310149486472	-3.21102424726939	-3.2477437137784
11.25	-5.78274779924469	-5.49163186413933	-4.48116565899375	-3.37641624696286	-2.72897104563952	-2.60817938555755	-2.72985482608363	-2.80808557066774	-2.74200406375726	-2.57852680463957	-2.41881158211931	-2.34137757434066	-2.3735014396037	-2.4923284505788	-2.64129477136106	-2.75255289242165	-2.78270923346016
11.5	-4.95108123315797	-4.7520897524674	-4.05980878109589	-3.29479020788971	-2.82681755484388	-2.69286209171156	-2.69598310875423	-2.65270365526194	-2.50694080814123	-2.30804466723036	-2.13656076946238	-2.0504192571363	-2.06586296484823	-2.15844064754451	-2.27880259166221	-2.37039916569451	-2.39446466872098
11.75	-4.24771580528512	-4.11300945359775	-3.64514772303043	-3.12131291642245	-2.78374328818412	-2.64841983967677	-2.57884317732016	-2.46212184984979	-2.27373821455188	-2.06074352155299	-1.88810477022415	-1.80004558514123	-1.80390078433003	-1.87632952390598	-1.97415191065365	-2.0488276512545	-2.06843645413946
12	-3.65293714105417	-3.56377983001827	-3.25237592339283	-2.8993015098475	-2.65548464025881	-2.52516668381829	-2.41524630452857	-2.25906271413812	-2.05025434389857	-1.83660477371671	-1.67059549284458	-1.58395127168144	-1.58009749907774	-1.63655644805651	-1.71629184267362	-1.77750960520769	-1.79359449269087
12.5	-2.72450421015955	-2.68810781030737	-2.56053412075795	-2.40936710590319	-2.28255152562417	-2.17228167687951	-2.03450765365328	-1.85529262154456	-1.64911610987435	-1.45654646566583	-1.31225111810732	-1.23470827944339	-1.22267759538118	-1.2580379213428	-1.31129482543987	-1.35298377481301	-1.36455673794803
13	-2.05673131899216	-2.04478704209217	-2.00271410868363	-1.94607591916322	-1.88077337600259	-1.79171606638755	-1.66122513979559	-1.49772282325927	-1.31827171106897	-1.1552938467214	-1.037534797106	-0.97125974868692	-0.957090782553029	-0.978785696195137	-1.01514982669232	-1.04442624565074	-1.05197751614188
13.5	-1.5711741829309	-1.56963030400236	-1.56488217227733	-1.55204956302939	-1.51600624298983	-1.44759582492743	-1.33683056048771	-1.19670168640291	-1.05021342514757	-0.9192137014923	-0.823658362582317	-0.770570210334275	-0.756595031520571	-0.770155894904858	-0.795285094898943	-0.815657665110291	-0.821170758103696
14	-1.21509679677319	-1.21714895919441	-1.22616484974061	-1.23029426053338	-1.21219946169019	-1.15925034662089	-1.06842387614757	-0.955837731652768	-0.836886127124389	-0.73463145020367	-0.658738365030282	-0.616759757428649	-0.603544718025682	-0.612144186186002	-0.629594221237223	-0.644215252437063	-0.648053194335628
14.5	-0.949776502963187	-0.953716680534365	-0.966047496154466	-0.975283100559008	-0.965227966908581	-0.924903978550057	-0.852824684286838	-0.764200062322576	-0.671407676373774	-0.591832338020813	-0.531347432006092	-0.496946115807852	-0.485883933786813	-0.491242220349242	-0.503788663210062	-0.513835193454954	-0.516729927763573
15	-0.750310518120396	-0.754170387729345	-0.7665942847352	-0.775755318244367	-0.769759741001157	-0.738376593838757	-0.68398778664299	-0.613494121967372	-0.540652594505437	-0.477431259038691	-0.430790024833525	-0.40371035598849	-0.39410413574831	-0.397289160372367	-0.405872328151842	-0.413643909472328	-0.41595884228501
16	-0.481225126041859	-0.483891859130064	-0.492197009615466	-0.499047984843506	-0.495746373100715	-0.477181420092493	-0.443514496736027	-0.401115296730531	-0.356959151824715	-0.318214017871932	-0.289238355974107	-0.27183354586535	-0.265325824570702	-0.26648517516675	-0.270816059281288	-0.274937048832468	-0.27606677693757
17	-0.31901011161672	-0.320361803195137	-0.32524058597325	-0.328992877897067	-0.327071829620402	-0.317723355997376	-0.295263180406643	-0.269097289798284	-0.241613783242715	-0.217475452827344	-0.198858881361182	-0.187847974978708	-0.183316841552422	-0.183365521245052	-0.186096388990453	-0.188478858536586	-0.18912044499432
18	-0.217425337551152	-0.21820861024642	-0.220931553640794	-0.223838251950498	-0.221198933877401	-0.213679085349705	-0.200997274706502	-0.184608661987825	-0.167487925356109	-0.152431628337001	-0.140327503454293	-0.132609856927002	-0.129297746834712	-0.12931304268017	-0.130850585595593	-0.13188508058566	-0.132193840569195
19	-0.151649014504575	-0.152135482218933	-0.153637116670504	-0.15487440556119	-0.153144102686327	-0.148513115545599	-0.140218689907515	-0.12985940414343	-0.118829322701395	-0.108723964915359	-0.100693002111193	-0.095710425171113	-0.093087137964014	-0.092690085531173	-0.093344585876195	-0.093880503858613	-0.094433812571841
20	-0.108263487386804	-0.108541534529427	-0.109397990381978	-0.109767955255861	-0.108650009646324	-0.105629359449781	-0.100194309879363	-0.093398418174737	-0.085910047576518	-0.08396415082108	-0.075019270413848	-0.071542160391345	-0.068281864528365	-0.068383851316746	-0.068349554235634	-0.068689767786963	-0.06889450557439
22.5	-0.050238722112229	-0.050277561659779	-0.050513539027233	-0.050608178243917	-0.050676883021354	-0.049020735356915	-0.047453337746386	-0.045183087115406	-0.042692142891325	-0.039600953548379	-0.037611519610389	-0.035512021559175	-0.034122942257892	-0.033517221246983	-0.033425824109548	-0.033443840123583	-0.033439135684867
25	-0.025504125653052	-0.025604341061686	-0.0256818772788	-0.026026305840417	-0.025514005742516	-0.024743269657645	-0.02426871941575	-0.023747960107147	-0.021530592963931	-0.022679903056508	-0.021497831876025	-0.020471045076421	-0.018551361207694	-0.01818881760509	-0.017881940713888	-0.01792947288341	-0.018003753282163
27.5	-0.014126833259766	-0.014191245223159	-0.014228959348696	-0.014776005814226	-0.014516985432156	-0.014963690005822	-0.014063007644798	-0.013509149542673	-0.012681674656721	-0.012449539412157	-0.011869507138646	-0.011399498265816	-0.011029144899889	-0.01025585173804	-0.010248840445373	-0.010421491305117	-0.010140239393933
30	-0.005971039123513	-0.008457867890998	-0.008494309546519	-0.008705223591485	-0.008734503789796	-0.011422952180836	-0.009407068126007	-0.01047310333245	-0.008514432714539	-0.010337580030344	-0.009075813814433	-0.00838149201431	-0.00795288953263	-0.008388602926512	-0.006819685366374	-0.00605537488417	-0.006277417083036
35	-0.003075918407859	-0.00304882108228	-0.004080186210476	-0.004440197229471	-0.005612999425653	-0.005228810576515	-0.005911979290419	-0.004892178917007	-0.004615667855379	-0.004673043549892	-0.00734405103822	-0.008621698877379	-0.002805071196348	-0.002828051529009	-0.002701984686434	-0.002458084767645	-0.002442777268084


==> anc/README.txt <==
The file bound_states.dat contains the energies of rovibrational levels of the AlF+He complex in the $a^3A''$ and $b^3A'$ electronic states. The first column indicates the total angular momentum and the parity of the states as $J_{tot},p$, and the second column indicates the ascending order of states. The energies are in $cm^{-1}$.

The files PES_X1A1.dat, PES_a3A2.dat, PES_b3A1.dat, PES_A1A2.dat, PES_B1A1.dat contain the ab initio interaction energies for the $X^1A'$, $a^3A''$, $b^3A'$, $A^1A'$, $B^1A''$ electronic states of AlF +He. The first column is the distance between He and the center of mass of AlF, $R$, and the next columns are energies for different angles $\theta$. The first row collects the used angles. The energies are in cm$^{-1}$, $R$ in bohr, and $\theta$ in degree.



==> anc/bound_states.dat <==
 		b3A'
J_tot,p		
0,2	1	-8.333095212979
	2	-0.3652671391262
1,1	1	-4.022462576963
1,2	1	-7.977062438109
	2	-4.051924131531
	3	-0.1792942439072
2,1	1	-3.270726231023
2,2	1	-7.266641911251
	2	-3.358838277097
3,1	1	-2.149841371227
3,2	1	-6.205288645172
	2	-2.326238492583
4,1	1	-0.6690850204958
4,2	1	-4.798420087639
	2	-0.9647932240572
5,2	1	-3.053832391398
6,2	1	-0.9826579512402


		a3A''
J_tot,p		
0,2	1	-22.15192131512
	2	-11.98523853
	3	-8.888028053101
	4	-5.29714026216
	5	-1.836257742689
	6	-0.1915407992384
1,1	1	-21.15238423684
	2	-10.29774491582
	3	-5.776575225299
	4	-0.3558112373392
1,2	1	-21.5784653241
	2	-21.30577495123
	3	-11.40075216659
	4	-10.70211980022
	5	-7.982746375957
	6	-6.763819657648
	7	-3.883553775476
	8	-2.296273875772
	9	-0.5381989607308
2,1	1	-19.86679623406
	2	-19.08918089594
	3	-9.029480182586
	4	-7.709653285532
	5	-4.167356830576
	6	-2.476943351215
2,2	1	-20.48322524388
	2	-20.3195107996
	3	-19.04640143399
	4	-10.35919816788
	5	-9.918992512099
	6	-8.083812079466
	7	-6.367126862313
	8	-5.887868245744
	9	-3.413568802491
	10	-1.948869370429
	11	-1.154657956424
3,1	1	-17.98870614228
	2	-17.41284947744
	3	-15.73367318106
	4	-7.222776242128
	5	-6.343478516042
	6	-3.994669452623
	7	-2.021375226054
	8	-0.6840558425758
3,2	1	-18.94413876582
	2	-18.86490954564
	3	-17.22463093905
	4	-15.74180324279
	5	-9.098048580084
	6	-8.360895548279
	7	-7.331979848371
	8	-4.516170054285
	9	-4.220131536741
	10	-4.035498065489
	11	-2.393838341379
	12	-2.45E-02
4,1	1	-15.59097149601
	2	-15.20765942864
	3	-13.47708628105
	4	-11.29157930109
	5	-5.089467674232
	6	-4.177563162301
	7	-2.731900077279
4,2	1	-17.00410858337
	2	-16.96824742323
	3	-14.75606886399
	4	-13.52899323291
	5	-11.29204188191
	6	-7.445954866207
	7	-6.638488234939
	8	-5.586620054354
	9	-3.888339848659
	10	-1.776412256169
	11	-1.580111177462
	12	-0.5859323704032
5,1	1	-12.76345146495
	2	-12.50989359805
	3	-10.59037880009
	4	-8.659868503658
	5	-5.724616612496
	6	-2.689968173782
	7	-1.296304360573
	8	-0.8022224707631
5,2	1	-14.66615812054
	2	-14.65251971671
	3	-11.71973333019
	4	-10.76035550655
	5	-8.662252245939
	6	-5.730447427821
	7	-5.435896473668
	8	-4.713154116477
	9	-2.951842858659
	10	-2.716449772873
6,1	1	-9.558214552035
	2	-9.374691411629
	3	-7.104909381646
	4	-5.481072887171
	5	-2.801971351107
6,2	1	-11.93762872964
	2	-11.92459550631
	3	-8.246500343081
	4	-7.465307310158
	5	-5.489659179028
	6	-3.186778107946
	7	-2.817162498922
	8	-2.159073176915
	9	-1.124836546528
7,1	1	-5.988658003399
	2	-5.84314065944
	3	-3.168091691657
	4	-1.741022789334
7,2	1	-8.820997111749
	2	-8.799613870036
	3	-4.481722271555
	4	-3.750476987586
	5	-1.77874692817
	6	-0.5342724694861
8,1	1	-2.070393478245
	2	-1.935272813279
8,2	1	-5.323314536231
	2	-5.29482331478
	3	-0.5880190502117
9,2	1	-1.464704145713
	2	-1.424565951762

